Twisting the Hagedorn temperature in planar $\mathcal{N}=4$ super Yang-Mills

We consider planar $\mathcal{N}=4$ super Yang-Mills at finite temperature with chemical potentials that couple either to the $R$-charges or the spins of the operators. We find expressions for the Hagedorn temperatures at both zero coupling by explicitly counting states, and at strong coupling using the string theory dual. We then apply the quantum spectral curve (QSC) to this problem, which adds additional twists to the $Q$-functions. For a single chemical potential $\mu$ coupled to one of the $R$-charges, we find the analytic weak-coupling Hagedorn temperature to one-loop order for any value of $\mu$, and to two-loop order for $\mu=1/2$. We then solve the QSC numerically, showing that at strong coupling there is good agreement with the string theory prediction to order $1/\lambda^{1/4}$. This provides further evidence for a recent conjecture of Harmark for the form of the world-sheet zero-point shift. We also use the QSC to find the analytic one-loop correction to the Hagedorn temperature with non-zero chemical potentials coupled to the spins.

==> anc/ShowcasingTheData.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    968893,      20381]
NotebookOptionsPosition[    963752,      20290]
NotebookOutlinePosition[    964144,      20306]
CellTagsIndexPosition[    964101,      20303]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "\"\<Data_Hagedorn_Rtwist_251201.m\>\""}], ";"}]}], "Input",
 CellChangeTimes->{{3.929514947421206*^9, 3.9295149690713587`*^9}, {
   3.930106855507698*^9, 3.9301068588582077`*^9}, {3.9388564500951757`*^9, 
   3.9388564719236717`*^9}, {3.938856810447074*^9, 3.938856813617249*^9}, {
   3.938856885393559*^9, 3.938856888612629*^9}, {3.968398745723433*^9, 
   3.968398749938555*^9}, {3.968467468199122*^9, 3.9684674684546757`*^9}, {
   3.9720210912007647`*^9, 3.972021093291698*^9}, 3.973162020226152*^9, {
   3.973162457207652*^9, 3.97316246711718*^9}, {3.973572675773272*^9, 
   3.973572676467637*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"c5ffb584-f065-422f-9878-36683b9e6015"],

Cell[TextData[{
 "This loads from Data.mx three data sets: \nzero: The data computed at zero \
twist as a list of pairs {",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SqrtBox[
        StyleBox["g", "TI"]], TraditionalForm], "errors" -> {}, "input" -> 
     "\\sqrt{g}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "4a3ab61b-e96c-4266-b7da-ca41c4996ef3"],
 ",",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["T", "TI"], 
        StyleBox["H", "TI"]], TraditionalForm], "errors" -> {}, "input" -> 
     "T_H", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "cbda80cf-813b-4923-9b43-ea11c4c31f26"],
 "}\nmathData: The data computed for ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[Mu]", "\[LongEqual]", 
         FractionBox["1", "2"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "\\mu=\\frac{1}{2}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "4b7b016f-a3af-46dc-9ce7-d1177e54eb1d"],
 " in Mathematica  as a list of triplets {",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["\[Mu]", TraditionalForm], "errors" -> {}, "input" -> 
     "\\mu", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "23a549de-7634-47da-92d9-e108b453079f"],
 ",",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SqrtBox[
        StyleBox["g", "TI"]], TraditionalForm], "errors" -> {}, "input" -> 
     "\\sqrt{g}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "099eb1f1-3769-4aaa-8056-609d35958b7a"],
 ",",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["T", "TI"], 
        StyleBox["H", "TI"]], TraditionalForm], "errors" -> {}, "input" -> 
     "T_H", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "440975b6-8cee-4db3-b9e0-7c60ec8cba0c"],
 "}\nmathDataWeak: The data computed for ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[Mu]", "\[LongEqual]", 
         FractionBox["1", "2"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "\\mu=\\frac{1}{2}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "577fe45a-69c6-4aa6-85c1-0bf05bb93196"],
 " in Mathematica for ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SuperscriptBox[
        StyleBox["g", "TI"], "2"], TraditionalForm], "errors" -> {}, "input" -> 
     "g^2", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "c0a489cf-358c-416d-a9ce-fd8b42095569"],
 " up to 0.1 as a list of triplets {",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[Mu]", ",", 
         SuperscriptBox[
          StyleBox["g", "TI"], "2"], ",", 
         SubscriptBox[
          StyleBox["T", "TI"], 
          StyleBox["H", "TI"]]}], TraditionalForm], "errors" -> {}, "input" -> 
     "\\mu,g^2,T_H", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "06e42659-772e-46c4-8341-5bd0c9797337"],
 "}\nstrong: The data for 19 values of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["\[Mu]", TraditionalForm], "errors" -> {}, "input" -> 
     "\\mu", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "a79ef965-a97b-46c0-a64e-0aba127f33d6"],
 " for ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SqrtBox[
        StyleBox["g", "TI"]], TraditionalForm], "errors" -> {}, "input" -> 
     "\\sqrt{g}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "a7d93d0e-9023-4390-95e7-54083725be40"],
 " in the range 0.5 to 1.5 as a list of lists of triplets {",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["\[Mu]", TraditionalForm], "errors" -> {}, "input" -> 
     "\\mu", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "8fcc71e2-d576-40b7-806c-db29eea54b42"],
 ",",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SqrtBox[
        StyleBox["g", "TI"]], TraditionalForm], "errors" -> {}, "input" -> 
     "\\sqrt{g}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "00cba695-70d0-4ce8-93f7-576376fc8f98"],
 ",",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["T", "TI"], 
        StyleBox["H", "TI"]], TraditionalForm], "errors" -> {}, "input" -> 
     "T_H", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "aa111ea7-af97-4ea4-8533-8c6a085bb37c"],
 "} (There is a couple of wrong data points at the largest values of g for ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[Mu]", "\[TildeTilde]", "0.07"}], TraditionalForm], 
     "errors" -> {}, "input" -> "\\mu\\approx 0.07", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "f8b1e9b8-69f1-4e43-961d-8392cd9dce74"],
 " as the algorithm failed to converge)\nweak: The data for 19 values of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["\[Mu]", TraditionalForm], "errors" -> {}, "input" -> 
     "\\mu", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "398261bf-c7b3-4c90-b5ff-9c9ee4f0b015"],
 " for ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SuperscriptBox[
        StyleBox["g", "TI"], "2"], TraditionalForm], "errors" -> {}, "input" -> 
     "g^2", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "14a33a8e-8807-483b-a5bd-35b6384a2a1b"],
 " up to 0.1 as a list of lists of triplets {",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["\[Mu]", TraditionalForm], "errors" -> {}, "input" -> 
     "\\mu", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "dc9ecf71-dbca-4375-9750-e5c00be2ff2e"],
 ",",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SqrtBox[
        StyleBox["g", "TI"]], TraditionalForm], "errors" -> {}, "input" -> 
     "\\sqrt{g}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "a0a370f4-dec9-4dcd-914e-c992bc94b205"],
 ",",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["T", "TI"], 
        StyleBox["H", "TI"]], TraditionalForm], "errors" -> {}, "input" -> 
     "T_H", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "235cfe3f-05de-4fbf-be34-fe5fd202ba49"],
 "}"
}], "Text",
 CellChangeTimes->{{3.929514976984133*^9, 3.929515212512417*^9}, {
   3.929515255741398*^9, 3.929515360201428*^9}, 3.929517145747146*^9, {
   3.9295172034047203`*^9, 3.929517283077519*^9}, {3.9735728174482813`*^9, 
   3.973572896784732*^9}},ExpressionUUID->"2ca5439a-ae88-4e63-bd58-\
fddaf0651e55"],

Cell["\<\
After loading the data we can plot it. Uncomment the last Plot3D command to \
also add the strong coupling conjecture.\
\>", "Text",
 CellChangeTimes->{{3.929515475168519*^9, 
  3.929515522072439*^9}},ExpressionUUID->"2c8ce4e0-45f1-4c9b-89a8-\
cd00e6020bc5"],

Cell[CellGroupData[{

Cell["Weak coupling", "Chapter",
 CellChangeTimes->{{3.973571291389914*^9, 
  3.973571293564783*^9}},ExpressionUUID->"d2e22114-2bb6-4915-a678-\
cffee00e99b2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListPointPlot3D", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"#1", ",", 
         SuperscriptBox["#2", "4"], ",", "#3"}], "}"}], "&"}], "@@@", 
      "weak"}], ",", 
     RowBox[{"PlotRange", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0.101"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Min", "[", 
           RowBox[{"weak", "[", 
            RowBox[{"[", 
             RowBox[{";;", ",", "3"}], "]"}], "]"}], "]"}], ",", 
          RowBox[{"HWweak", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "3"}], "]"}], "]"}]}], "}"}]}], "}"}]}],
      ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"{", 
       RowBox[{"Magenta", ",", 
        RowBox[{"PointSize", "[", "0.01", "]"}]}], "}"}]}], ",", 
     RowBox[{"AxesLabel", "->", 
      RowBox[{"{", 
       RowBox[{
        TemplateBox[<|
         "boxes" -> FormBox["\[Mu]", TraditionalForm], "errors" -> {}, 
          "input" -> "\\mu", "state" -> "Boxes"|>,
         "TeXAssistantTemplate"], ",", 
        TemplateBox[<|"boxes" -> FormBox[
            SuperscriptBox[
             StyleBox["g", "TI"], "2"], TraditionalForm], "errors" -> {}, 
          "input" -> "g^2", "state" -> "Boxes"|>,
         "TeXAssistantTemplate"], ",", 
        TemplateBox[<|"boxes" -> FormBox[
            SubscriptBox[
             StyleBox["T", "TI"], 
             StyleBox["H", "TI"]], TraditionalForm], "errors" -> {}, "input" -> 
          "T_H", "state" -> "Boxes"|>,
         "TeXAssistantTemplate"]}], "}"}]}], ",", 
     RowBox[{"BoxRatios", "->", 
      RowBox[{"{", 
       RowBox[{"1.5", ",", " ", "2", ",", "1"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"ListPointPlot3D", "[", 
    RowBox[{"HWweak", ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"{", 
       RowBox[{"Green", ",", 
        RowBox[{"PointSize", "[", "0.01", "]"}]}], "}"}]}]}], "]"}], ",", 
   RowBox[{"ListLinePlot3D", "[", 
    RowBox[{"free", ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", 
        RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}]}], "]"}], ",", 
   RowBox[{"ListPointPlot3D", "[", 
    RowBox[{"mathDataWeak", ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"{", 
       RowBox[{"Black", ",", 
        RowBox[{"PointSize", "[", "0.01", "]"}]}], "}"}]}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.928817025297375*^9, 3.928817039207159*^9}, 
   3.928817465634212*^9, {3.928817519202203*^9, 3.928817520176535*^9}, {
   3.928820273112657*^9, 3.928820273623074*^9}, {3.928820307920656*^9, 
   3.928820309271884*^9}, {3.928821464713059*^9, 3.928821467290286*^9}, {
   3.928821650867045*^9, 3.928821729059071*^9}, {3.928821928890823*^9, 
   3.928822034630259*^9}, {3.928822131980686*^9, 3.928822286866485*^9}, {
   3.928822492535493*^9, 3.928822624496271*^9}, {3.928823511316444*^9, 
   3.928823532431598*^9}, {3.928823615042773*^9, 3.928823669593121*^9}, {
   3.9288336522574453`*^9, 3.92883368349511*^9}, {3.928836820890974*^9, 
   3.928836834593359*^9}, {3.969341190020472*^9, 3.969341214467677*^9}, {
   3.96934257732528*^9, 3.9693426356933317`*^9}, {3.970129063532506*^9, 
   3.970129101364173*^9}, {3.973571498979535*^9, 3.973571521931775*^9}, {
   3.973571597484826*^9, 3.9735716378317966`*^9}, 3.973572782738044*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"b6c536e3-d321-4140-aa38-fc519fc24edb"],

Cell[BoxData[
 Graphics3DBox[{{{
     {RGBColor[1, 0, 1], PointSize[0.01], Point3DBox[CompressedData["
1:eJxd3HlUzXv3wPGkCHErQmZlLIlQyrBlnhpQlDKUTBk6KiJTyZAhQioVGpRU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       "]]}, {}, {}}, {}}, {{
     {RGBColor[0, 1, 0], PointSize[0.01], Point3DBox[CompressedData["
1:eJxl0n8slHEcB/DjJAxjs8uPlZRYR4tpSXZ9rpuGnJlTZsYccyUpR4TItJiT
TCtcjPLr5M6PzjnnzkxNtoqR0XDP068Luyzd3BjyY3Jt+W7fnu3543nt2ffz
+b4/H5eEVA7PmEKh+Oy+VMr/T2VNZjqPPQP/vrfE+onQBC6MCiV2O4m484HL
YHOs7iLfyE/uz3iSDc4l/OmqCvz/Aojje39saEOea9cZqLlTCNTqEbNTg/g5
ArDagXHODPKcBTdvs/aH0FgiPU7V4ec/AhfrltfBVPWe+38NKxPefAwr5VdW
6PZqrG4F8ILyvkg8kfcFWxp7FFdBxbwgapSpxvp5CjrfPKOqS8j95O9uDzyv
gRhLFsssSY31WQv5Vuvh7rnIlYeKfoYrn0GmU5/fapka678eJottZ7LqkdcO
HZamJzVA+aLtXKcMv1cjMLSeS3VDyMnfhkaboHJ4KCVwCr9vM3DYRZIOLXKn
k59dTe+J4HSk4NPEOp5DC0AM21FlTux5dKKh8gsYXC6IT3AksHxagaLuEI7T
kddUGx4xvLdRlu7zJ7DcJHDtetCacQhy9dhaxKyoDVJDaQXD0QSWZzukRTio
YpORO5hEWp+QdcB+p+ajAzkElnMnKJjJXr8EyKP+Fn4J8qu3mItCAstfCrP6
LVF/C3K2b8l57rwUNN9DRHE9BDaXLvAN4GdOvUG+GG6o3AU0xibzyASBzUsG
YSutbgHfkJemaDfFehl4ndnxY+gIbI7dkPFBc996C7lHMW03om6IZR2kqsxJ
bL5yGJ/+0c44gHyk4YJieVsOr9K4N+pcSWzuPcCaW3VXeyM3TNHeRAHKy5pe
/TkS2wcFCOl5S9oQ5BbTTXyGRS8YLYvr+qNIbE96wfmtZyGfh1xiiNlGCcey
NuJN0klsf5RQv1Cqy85HftFQlqYC5213cuwBie2VCnzO0idNhST8AeGFmKY=

       "]]}, {}, {}}, {}}, {{{
      TagBox[
       {RGBColor[0, 0, 1], Thickness[0.005], Line3DBox[CompressedData["
1:eJxN1nk0llkYAHBLhJSsX7JnaWTJWCLKkyX7KGumlJm0kOwxlvClkLEkKSGU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         "]]},
       Annotation[#, 
        "Charting`Private`Tag$26379#1"]& ], {}, {}}, {}, {}}, {}}, {{
     {GrayLevel[0], PointSize[0.01], Point3DBox[CompressedData["
1:eJxd0ntIU3EUB/CVU2RID6phVqJkRk0ZlW6E6Cm1opemQvmYOUYPsZwS+UoI
l8o0NWyWLyyd5nK2dJtOr+LUspfJlq/avZYvTMxH1gg0NTNvED/6/eD+8+Hy
O+f3PcdRFBN4cS2Dwdi/+lkw/p0R+KU0954WCaHg+WJzEvEB/vdY4GmaLxu7
kS/ejGq5npcIIS6i3oIv+P8pEDlKFH5aQZ68uebY6I004KXND5ezTdg9GfBV
BsLvLsiTJp33WauyoTZMJ37rbcLuzwW/7WIrXjByj2H/nAKxDKwGw7r50Sas
7j1YngvZ2y9B3nzcZi1Hmg9F+gTX9fl4P4UAh4rrZpTID9a/iW8tLYZNwtuC
WD3eZwkECiSyB93ICfv06QDiITBFPncSxvD+y0Cb8j50zRzykhcO6muRcoiT
DZCe1iT2rnIg7OTPuHbIPy7QjVaA4d2UkuKQ2Hsfgd2lOKaXJ/Jt3EEnK0kl
lMNJpwg/EstBAeqeUS+IQB56ga78GOKHWOKRGBLLpwqCLPUa3xTkxUX0UQJX
0WiOziWx3KphrNRyJbwMOWWcDxqrfAI8G9F9tprE8lRBRYdEUNSGfCvz7DpX
7VNQ7fKdnDCSWM41MHDe0GoxhDz4b+Fa6NiT7T87Q2L5q8G93+V31RLyU/zM
w8JxNTjsTLZ3Z1HYXDRgKXWby7NFPhNAV9ZA0GyX/pUzhc1LC1MiB7nRDXnW
1YklpVkL/NTd7SpvCptjHXw2ZHNFZ5BzpOzViOrgQNnRhW/hFDbfelBoHXec
u4K8S36k4cdyPQgMPncLEyls7jrYGK7w1qUjp6doy2yA6VuZW2pkFLYPDTDL
GRlPLUXOMlXEerIawUajk/JVFLYnjdAZl/O6k0BeTce8gYBOc0uUx0sK2x8C
tBnt3Jwe5Cfosuwm0GZlGdsGKWyvmsBI9P3sm6TgDwkg1tg=
       "]]}, {}, {}}, {}}},
  Axes->True,
  AxesLabel->{
    FormBox[
     TagBox["\[Mu]", HoldForm], TraditionalForm], 
    FormBox[
     TagBox[
      SuperscriptBox["g", "2"], HoldForm], TraditionalForm], 
    FormBox[
     TagBox[
      SubscriptBox["T", "H"], HoldForm], TraditionalForm]},
  BoxRatios->{1.5, 2, 1},
  DisplayFunction->Identity,
  FaceGrids->None,
  FaceGridsStyle->Automatic,
  ImageSize->{363.3289896168339, 275.79698469736695`},
  ImageSizeRaw->Automatic,
  Lighting->{{"Ambient", 
     GrayLevel[0.5]}, {"Directional", 
     GrayLevel[0.5], 
     ImageScaled[{0, 2, 2}]}, {"Directional", 
     GrayLevel[0.5], 
     ImageScaled[{2, 2, 2}]}, {"Directional", 
     GrayLevel[0.5], 
     ImageScaled[{2, 0, 2}]}},
  PlotInteractivity:>True,
  PlotRange->{{0., 1.}, {0., 0.101}, {0.15109669186986371`, 0.43109293576791}},
  PlotRangePadding->{{0, 0}, {0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic, Automatic},
  ViewPoint->{2.0503917803257528`, -2.284946268165994, 1.4229947641389589`},
  ViewVertical->{0.09837809905504188, -0.06792582015868161, 
   0.9928281989257188}]], "Output",
 CellChangeTimes->{3.9735726862242527`*^9, 3.973572784222238*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"c1cda397-e2cc-44da-9d10-fae4fafbef4a"]
}, Open  ]],

Cell["\<\
Comparing the first order correction from the analytic computed to the \
numeric result\
\>", "Text",
 CellChangeTimes->{{3.9735729073290443`*^9, 
  3.9735729343359413`*^9}},ExpressionUUID->"ca2ffa97-8a2b-430f-8c82-\
592c6bb016de"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListLinePlot", "[", 
    RowBox[{
     RowBox[{"Quiet", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"#1", ",", 
          FractionBox[
           RowBox[{"#3", " ", "32", " ", 
            SuperscriptBox[
             RowBox[{"Tanh", "[", 
              FractionBox["1", 
               RowBox[{"2", "#3"}]], "]"}], "2"], " "}], 
           RowBox[{
            RowBox[{
             RowBox[{"-", "#1"}], 
             SqrtBox["2"], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Cosh", "[", 
                 FractionBox["1", "#3"], "]"}], "-", "7"}], ")"}], 
              RowBox[{"1", "/", "2"}]], 
             RowBox[{"Cosh", "[", 
              FractionBox["1", 
               RowBox[{"2", "#3"}]], "]"}]}], "+", 
            RowBox[{"Cosh", "[", 
             FractionBox["1", "#3"], "]"}], "+", "5"}]]}], "}"}], "&"}], "@@@",
        "free"}], "]"}], ",", 
     RowBox[{"PlotRange", "->", 
      RowBox[{"{", 
       RowBox[{"0.47", ",", "0.78"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"weak", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{
             RowBox[{"50", 
              RowBox[{"(", 
               RowBox[{"i", "-", "1"}], ")"}]}], "+", "1"}], ",", "1"}], 
           "]"}], "]"}], ",", 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"Fit", "[", 
            RowBox[{
             RowBox[{"weak", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"50", 
                   RowBox[{"(", 
                    RowBox[{"i", "-", "1"}], ")"}]}], "+", "1"}], ";;", 
                 RowBox[{"50", "i"}]}], ",", 
                RowBox[{"2", ";;"}]}], "]"}], "]"}], ",", 
             RowBox[{"Table", "[", 
              RowBox[{
               SuperscriptBox["sqrtg", 
                RowBox[{"4", "j"}]], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "0", ",", "40"}], "}"}]}], "]"}], ",", 
             "sqrtg"}], "]"}], ",", 
           SuperscriptBox["sqrtg", "4"]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "19"}], "}"}]}], "]"}], ",", 
     RowBox[{"PlotStyle", "->", "Red"}]}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{",", 
    RowBox[{"ListPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"0.5", ",", 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"Fit", "[", 
            RowBox[{
             RowBox[{"mathDataWeak", "[", 
              RowBox[{"[", 
               RowBox[{";;", ",", 
                RowBox[{"2", ";;"}]}], "]"}], "]"}], ",", 
             RowBox[{"Table", "[", 
              RowBox[{
               SuperscriptBox["sqg", "j"], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "0", ",", "40"}], "}"}]}], "]"}], ",", 
             "sqg"}], "]"}], ",", "sqg"}], "]"}]}], "}"}], "}"}], ",", 
      RowBox[{"PlotStyle", "->", "Black"}]}], "]"}]}], "*)"}], "]"}]], "Input",\

 CellChangeTimes->{{3.9735720093588*^9, 3.9735721363800287`*^9}, {
   3.973572185518959*^9, 3.9735722192372923`*^9}, {3.973572432465427*^9, 
   3.973572521141618*^9}, 3.973572552257451*^9, {3.9735726975385017`*^9, 
   3.973572701358068*^9}, {3.973572939178112*^9, 3.973573011202179*^9}, {
   3.973573052517363*^9, 3.973573052764166*^9}, {3.973573205150193*^9, 
   3.97357321468598*^9}, {3.973573244848311*^9, 3.973573255406662*^9}, {
   3.9735736932024593`*^9, 3.973573729095496*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"10523662-a472-478f-a08f-86eb341bcd8e"],

Cell[BoxData[
 GraphicsBox[{{{}, 
    InterpretationBox[{
      TagBox[{{}, {}, 
        TagBox[
         {RGBColor[0.24, 0.6, 0.8], PointSize[
           NCache[
            Rational[1, 72], 0.013888888888888888`]], AbsoluteThickness[2], 
          LineBox[CompressedData["
1:eJwVlHk8llkbx3uzZCkkQypFtiiUNIrhF2XN0NhGjaK8hWxJispSCMlSWZKt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           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]},
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
            Annotation[{
              Hue[0.67, 0.6, 0.6], 
              Directive[
               PointSize[
                Rational[1, 72]], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]], 
              Line[CompressedData["
1:eJwVlHk8llkbx3uzZCkkQypFtiiUNIrhF2XN0NhGjaK8hWxJispSCMlSWZKt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               "]]}, "Charting`Private`Tag#1"]}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{
               0, 0.99995180895932801357292648796219334612`16.}, {0.47, 
               0.78}}, "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0.47000000000000103`}, 
             "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
             "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
             "DefaultStyle" -> {
               Directive[
                PointSize[
                 Rational[1, 72]], 
                RGBColor[0.24, 0.6, 0.8], 
                AbsoluteThickness[2]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{
              0, 0.99995180895932801357292648796219334612`16.}, {0.47, 0.78}},
             "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0.47000000000000103`}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               PointSize[
                Rational[1, 72]], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListLinePlot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}],
       Selectable->False]},
     Annotation[{{{}, {}, 
        Annotation[{
          Hue[0.67, 0.6, 0.6], 
          Directive[
           PointSize[
            Rational[1, 72]], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]], 
          Line[CompressedData["
1:eJwVlHk8llkbx3uzZCkkQypFtiiUNIrhF2XN0NhGjaK8hWxJispSCMlSWZKt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           "]]}, "Charting`Private`Tag#1"]}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, 
         "PlotRange" -> {{0, 0.99995180895932801357292648796219334612`16.}, {
           0.47, 0.78}}, "Frame" -> {{False, False}, {False, False}}, 
         "AxesOrigin" -> {0, 0.47000000000000103`}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
         "DefaultStyle" -> {
           Directive[
            PointSize[
             Rational[1, 72]], 
            RGBColor[0.24, 0.6, 0.8], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ListLinePlot, "GroupHighlight" -> False|>|>, 
      "DynamicHighlight"]], {{}, {}}}, {{}, 
    InterpretationBox[{
      TagBox[
       TagBox[
        {RGBColor[1, 0, 0], PointSize[0.012833333333333334`], 
         AbsoluteThickness[2], PointBox[CompressedData["
1:eJwBQQG+/iFib1JlAgAAABMAAAACAAAAXK0Tl+MVtD+xNAkft07oP2HB/YAH
BsQ/zUaOX4hV6D+MFTWYhuHNP6/hdEdsYOg/Mh06Pe/G0z9P6gLyp27oP/4M
b9bgfdg/UiLzRyp/6D+uga0SLA7dPwHiBBaAkOg/oiqm0k+44D91oIoDxKDo
Px6KAn0iz+I/HzAaw4mt6D/Eew4sR8jkP3LuF4TDs+g/u7n4256g5j+3U5Ab
oK/oP2PUtfY+Veg/CgsjS1+c6D+ZDp2ed+PpP1GrDGsXdOg/t11ortNI6z/S
I6wvYy/oP+85sBwhg+w/mAqo6uPE5z8cti3KbJDtP5j27ydrKOc/TDj0Fg9v
7j9q+HZbWEnmP5KRs7CnHe8/0BAA8tQO5T9N2lTdI5vvP2VGr9XyTOM/InL6
er7m7z8SfThUN5bgP53LmJQ=
          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ],
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{
            Annotation[{
              Directive[
               PointSize[0.012833333333333334`], 
               AbsoluteThickness[2], 
               RGBColor[1, 0, 0]], 
              Point[CompressedData["
1:eJwBQQG+/iFib1JlAgAAABMAAAACAAAAXK0Tl+MVtD+xNAkft07oP2HB/YAH
BsQ/zUaOX4hV6D+MFTWYhuHNP6/hdEdsYOg/Mh06Pe/G0z9P6gLyp27oP/4M
b9bgfdg/UiLzRyp/6D+uga0SLA7dPwHiBBaAkOg/oiqm0k+44D91oIoDxKDo
Px6KAn0iz+I/HzAaw4mt6D/Eew4sR8jkP3LuF4TDs+g/u7n4256g5j+3U5Ab
oK/oP2PUtfY+Veg/CgsjS1+c6D+ZDp2ed+PpP1GrDGsXdOg/t11ortNI6z/S
I6wvYy/oP+85sBwhg+w/mAqo6uPE5z8cti3KbJDtP5j27ydrKOc/TDj0Fg9v
7j9q+HZbWEnmP5KRs7CnHe8/0BAA8tQO5T9N2lTdI5vvP2VGr9XyTOM/InL6
er7m7z8SfThUN5bgP53LmJQ=
               "]]}, "Charting`Private`Tag#1"]}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0, 0.996917}, {0.5042476583788628, 
               0.7719438152266334}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0.5042476583788628}, 
             "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
             "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
             "DefaultStyle" -> {
               Directive[
                PointSize[0.012833333333333334`], 
                AbsoluteThickness[2], 
                RGBColor[1, 0, 0]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{0, 0.996917}, {0.5042476583788628, 
              0.7719438152266334}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0.5042476583788628}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               PointSize[0.012833333333333334`], 
               AbsoluteThickness[2], 
               RGBColor[1, 0, 0]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}],
       Selectable->False]},
     Annotation[{{
        Annotation[{
          Directive[
           PointSize[0.012833333333333334`], 
           AbsoluteThickness[2], 
           RGBColor[1, 0, 0]], 
          Point[CompressedData["
1:eJwBQQG+/iFib1JlAgAAABMAAAACAAAAXK0Tl+MVtD+xNAkft07oP2HB/YAH
BsQ/zUaOX4hV6D+MFTWYhuHNP6/hdEdsYOg/Mh06Pe/G0z9P6gLyp27oP/4M
b9bgfdg/UiLzRyp/6D+uga0SLA7dPwHiBBaAkOg/oiqm0k+44D91oIoDxKDo
Px6KAn0iz+I/HzAaw4mt6D/Eew4sR8jkP3LuF4TDs+g/u7n4256g5j+3U5Ab
oK/oP2PUtfY+Veg/CgsjS1+c6D+ZDp2ed+PpP1GrDGsXdOg/t11ortNI6z/S
I6wvYy/oP+85sBwhg+w/mAqo6uPE5z8cti3KbJDtP5j27ydrKOc/TDj0Fg9v
7j9q+HZbWEnmP5KRs7CnHe8/0BAA8tQO5T9N2lTdI5vvP2VGr9XyTOM/InL6
er7m7z8SfThUN5bgP53LmJQ=
           "]]}, "Charting`Private`Tag#1"]}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, 
         "PlotRange" -> {{0, 0.996917}, {0.5042476583788628, 
           0.7719438152266334}}, "Frame" -> {{False, False}, {False, False}}, 
         "AxesOrigin" -> {0, 0.5042476583788628}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
         "DefaultStyle" -> {
           Directive[
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[2], 
            RGBColor[1, 0, 0]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ListPlot, "GroupHighlight" -> False|>|>, 
      "DynamicHighlight"]], {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.47000000000000103`},
  DefaultBaseStyle->{"PlotGraphics", "Graphics"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.24, 0.6, 0.8], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.95, 0.627, 0.1425], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.455, 0.7, 0.21], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.578, 0.51, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.4, 0.64, 1.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1., 0.75, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.8, 0.4, 0.76], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.637, 0.65, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "RangePadding" -> Scaled[0.05], "OptimizePlotMarkers" -> True, 
    "IncludeHighlighting" -> Automatic, "HighlightStyle" -> Automatic, 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentSet", 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotInteractivity:>True,
  PlotRange->{{0, 0.999951808959328}, {0.47, 0.78}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {None, None}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.9735726881792183`*^9, 3.973572702033496*^9}, 
   3.973573012656897*^9, 3.973573054321686*^9, {3.973573208324663*^9, 
   3.973573215716066*^9}, {3.973573250589563*^9, 3.9735732564334927`*^9}, {
   3.973573708659854*^9, 3.973573729428812*^9}},
 CellLabel->"Out[34]=",ExpressionUUID->"0ded23f9-7059-4987-8860-abcbd750ce06"]
}, Open  ]],

Cell[TextData[{
 "The first three orders at ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[Mu]", "\[LongEqual]", "1", "/", "2"}], TraditionalForm], 
     "errors" -> {}, "input" -> "\\mu=1/2", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "aa4805ae-7d0a-49a9-8e78-f6cdbc44aca9"]
}], "Text",
 CellChangeTimes->{{3.973573090909479*^9, 
  3.973573103047969*^9}},ExpressionUUID->"e162b78b-9fbd-4f3e-96a1-\
1133d6ffbb74"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Fit", "[", 
       RowBox[{
        RowBox[{"mathDataWeak", "[", 
         RowBox[{"[", 
          RowBox[{";;", ",", 
           RowBox[{"2", ";;"}]}], "]"}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          SuperscriptBox["sqg", "j"], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "0", ",", "50"}], "}"}]}], "]"}], ",", "sqg"}], 
       "]"}], "/.", 
      RowBox[{"sqg", "->", 
       SuperscriptBox["g", "2"]}]}], ",", "20"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"g", ",", "0", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.973573030866953*^9, 3.973573045571349*^9}, {
  3.973573115716543*^9, 3.9735731661156607`*^9}, {3.973588137985958*^9, 
  3.973588154977828*^9}, {3.97358818846656*^9, 3.9735881886262913`*^9}, {
  3.973588253931994*^9, 3.9735882543559313`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"f86d2e82-3b3d-4808-ab0d-c881e80697c8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"0.35348955609594763707108001464910364908`20.", "+", 
   RowBox[{"0.76899419798204809982852064663042631958`20.", " ", 
    SuperscriptBox["g", "2"]}], "-", 
   RowBox[{"4.59138590149927999023936333689324501356`20.", " ", 
    SuperscriptBox["g", "4"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "g", "]"}], "5"],
    SeriesData[$CellContext`g, 0, {}, 0, 5, 1],
    Editable->False]}],
  SeriesData[$CellContext`g, 0, {
   0.35348955609594763707108001464910364908`20., 0, 
    0.76899419798204809982852064663042631958`20., 
    0, -4.59138590149927999023936333689324501356`20.}, 0, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.973573031811376*^9, 3.973573047399333*^9}, {
   3.973573148873728*^9, 3.973573167619341*^9}, {3.973588143711887*^9, 
   3.9735881556521187`*^9}, 3.973588190071519*^9, 3.9735882552969007`*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"0543f8fb-1a2e-4e0a-9c2e-9e0da5de9f8d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Strong coupling", "Chapter",
 CellChangeTimes->{{3.9735712855170393`*^9, 3.973571288204043*^9}, 
   3.9735730264859953`*^9},ExpressionUUID->"9352d439-7f7c-4cac-b26e-\
63942c097486"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"plotRangeSqrtg", "=", 
   RowBox[{"{", 
    RowBox[{"0.2", ",", 
     RowBox[{"Max", "[", 
      RowBox[{"strong", "[", 
       RowBox[{"[", 
        RowBox[{";;", ",", 
         RowBox[{"-", "1"}], ",", "2"}], "]"}], "]"}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListPointPlot3D", "[", 
    RowBox[{"weak", ",", 
     RowBox[{"PlotRange", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", "plotRangeSqrtg", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"weak", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"-", "50"}], ",", "3"}], "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"Max", "[", 
            RowBox[{
             RowBox[{"Flatten", "[", 
              RowBox[{"strong", ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{";;", ",", "3"}], "]"}], "]"}], "]"}], "+", "0.005"}]}],
          "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"{", 
       RowBox[{"Magenta", ",", 
        RowBox[{"PointSize", "[", "0.005", "]"}]}], "}"}]}], ",", 
     RowBox[{"AxesLabel", "->", 
      RowBox[{"{", 
       RowBox[{
        TemplateBox[<|
         "boxes" -> FormBox["\[Mu]", TraditionalForm], "errors" -> {}, 
          "input" -> "\\mu", "state" -> "Boxes"|>,
         "TeXAssistantTemplate"], ",", 
        TemplateBox[<|"boxes" -> FormBox[
            SuperscriptBox[
             StyleBox["g", "TI"], 
             RowBox[{"1", "/", "2"}]], TraditionalForm], "errors" -> {}, 
          "input" -> "g^{1/2}", "state" -> "Boxes"|>,
         "TeXAssistantTemplate"], ",", 
        TemplateBox[<|"boxes" -> FormBox[
            SubscriptBox[
             StyleBox["T", "TI"], 
             StyleBox["H", "TI"]], TraditionalForm], "errors" -> {}, "input" -> 
          "T_H", "state" -> "Boxes"|>,
         "TeXAssistantTemplate"]}], "}"}]}], ",", 
     RowBox[{"BoxRatios", "->", 
      RowBox[{"{", 
       RowBox[{"0.75", ",", " ", "1", ",", "0.75"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"ListPointPlot3D", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "#1", ",", "#2"}], "}"}], "&"}], "@@@", "zero"}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"{", 
       RowBox[{"Green", ",", 
        RowBox[{"PointSize", "[", "0.005", "]"}]}], "}"}]}]}], "]"}], ",", 
   RowBox[{"ListPointPlot3D", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"strong", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"{", 
       RowBox[{"PointSize", "[", "0.005", "]"}], "}"}]}]}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{",", 
    RowBox[{"ListPointPlot3D", "[", 
     RowBox[{"mathData", ",", 
      RowBox[{"PlotStyle", "->", 
       RowBox[{"{", 
        RowBox[{"Green", ",", 
         RowBox[{"PointSize", "[", "0.005", "]"}]}], "}"}]}]}], "]"}]}], 
   "*)"}], 
  RowBox[{"(*", 
   RowBox[{",", 
    RowBox[{"Plot3D", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox["\[Omega]", "2"]}]], 
         SqrtBox[
          RowBox[{"2", "\[Pi]"}]]], "sqrtg"}], "+", 
       FractionBox[
        RowBox[{"1", "+", "\[Omega]"}], 
        RowBox[{"2", "\[Pi]"}]], "+", 
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Omega]"}], ")"}], "2"], "-", 
          RowBox[{"4", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[Omega]", "2"]}], ")"}], 
           RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], 
        RowBox[{"2", "\[Pi]", 
         SqrtBox[
          RowBox[{"8", "\[Pi]", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["\[Omega]", "2"]}], ")"}]}]], "sqrtg"}]], "-", 
       RowBox[{"3", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["\[Omega]", "2"]}], ")"}], 
        FractionBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Omega]"}], ")"}], 
         RowBox[{"2", " ", "64", 
          SuperscriptBox["\[Pi]", "2"], "  ", "\[Omega]", " ", 
          SuperscriptBox["sqrtg", "2"]}]]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Omega]", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"sqrtg", ",", "0.5", ",", 
        RowBox[{"plotRangeSqrtg", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"PlotStyle", "->", 
       RowBox[{"{", 
        RowBox[{"Orange", ",", 
         RowBox[{"Opacity", "[", "0.3", "]"}]}], "}"}]}], ",", 
      RowBox[{"PlotPoints", "->", "50"}]}], "]"}]}], "*)"}], "]"}]}], "Input",\

 CellChangeTimes->{{3.938856503672763*^9, 3.9388565347843857`*^9}, {
   3.938856606982398*^9, 3.938856607122636*^9}, {3.968406722021059*^9, 
   3.968406743503725*^9}, {3.9720211250678997`*^9, 3.9720211326946497`*^9}, {
   3.9720211639728203`*^9, 3.972021213575162*^9}, 3.972021372829185*^9, {
   3.972026275873539*^9, 3.972026320846435*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"2cadea89-61e9-4356-b64f-d492bef1648a"],

Cell[BoxData[
 Graphics3DBox[{{{
     {RGBColor[1, 0, 1], PointSize[0.005], Point3DBox[CompressedData["
1:eJxd3HkwVu8bx3GJUkmWKO1ZWghR1uSkPbIkipC1lIRQipSt0qJV9qKEooRS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       "]]}, {}, {}}, {}}, {{
     {RGBColor[0, 1, 0], PointSize[0.005], Point3DBox[CompressedData["
1:eJxlzntMU3ccBfBbJJohe+icMLMJhEWIgzDHogNizsUIOsFQ2UZAuoFM2KAS
E6kbmwpxWiCw8AgIU+ejSkiIIBrEBzi2oWCKA5nIo1CgLaXv0guUWl5lC8vC
8uUk94/7zS/nc7ySjkYnOzEME//Pt4pZGXFE47HkyH7893/h/FLw1KfwVsqK
ezUqbZK47/93D1xKPVKzNwS2r3j/AMI242/X9y/f/83v8A+wadOjaM8jHGzJ
ebs2evmespQ2MHx7FhNL+6UoqWs1b05cvnf8uRSc0yvfei6kbheuB4tvWE7Q
nr/w2ZVnGfwSuqcbcXniotYa2v8C3vuv3nR9Rnf2Ym9QTtpjO3X7EWRLD07a
KiOuDOXKZsH7h2XEHcRgUFr/tioZceXIbXOf/ZyTEXcY3Q7P6YhdA8RVoJl1
rq28OEB6FPA7mRHSPzdA9igxW13bwE8aJP0qfJdfps3oHCQ7R5G98b7/DciJ
q0Zz/O41qQ1y4qqRmOLylV/AEHHHIPWaWPdjzRBxNbjcU93i7D9MXC0eCI94
C24NE1eHskZJdsj2EeLq4Nu3OTixeYS4esQG7fHb+56CuAYk7cmriExTENeI
A2tbPX1uK4hrwtmQU76P7QrimtAUXxK5PlRJXDPMom1uTvlK4o5jVczNRnG3
krgW5HzhP1D8roq4HBIuFAncv1GRHg7GEf/d6+tVZA+Hrp1TBccdKtI/gYRX
xa7B+0bJzgkIjloPxZaPEncSH72m7JOqRok7CY+ixU/zAtTEnURsX2544Uk1
cafgcyb6Uq9UTdwpyNcebBC4jRHXioUiUdQ7yWPEtYLf8TB3Xf0Yca04EtfT
/jFPQ9xpOHbmdxVGaYg7jYeSSyVvXNYQ1wbV6mthTSYNcW3wtrbF/hSiJa4N
NdZ+4el8LXFfQni7Yt/PMi1xX+LYIZg6fXXEteOM2C3dO1NHXDsM5b2uZU90
xLWj4GzMVg83PXFn4PH89K5HKXrizmCoMsuYdVdP3Flsr/yjh7/aQNxZDH/b
8mRHjIG4s4jg9V78sMpA3Dn8EB4aytoMxJ1DoejwvYRwI3HncaBK8XpxuZG4
8xiytKR2aYzEncedOs8pjx0m4i7gk44JzalcE3EXIP9aVKDvMxHXAdxDYJKv
mbgOTMvKgrWZZuI6UBqmW5MpNRN3EdeOh7ls2DRO3EWEnmi935g2TlyGVQ5J
SoVN46SHYV1m5jy3uFrIHoaV/+pk0QsspJ9h069+UHy31kJ2Mmz7poorBQ4L
cXlsh9z5yzs+HHF5bOe4V+sWPkdcHisyG2S/ZHLE5bHurq9kbJRwxOWxXN2L
1FIpR1wntm7x6fk3Jzn8DdKisEo=
       "]]}, {}, {}}, {}}, {{
     {RGBColor[0.216, 0.54, 0.72], PointSize[0.005], 
      Point3DBox[CompressedData["
1:eJxd3HVQFOr7NvBNuxXFVkwM7I77McDEQBFbwe7uxEYxEMXu7kBFFGwFUVS6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       "]]}, {}, {}}, {}}},
  Axes->True,
  AxesLabel->{
    FormBox[
     TagBox["\[Mu]", HoldForm], TraditionalForm], 
    FormBox[
     TagBox[
      SqrtBox["g"], HoldForm], TraditionalForm], 
    FormBox[
     TagBox[
      SubscriptBox["T", "H"], HoldForm], TraditionalForm]},
  BoxRatios->{0.75, 1, 0.75},
  DisplayFunction->Identity,
  FaceGrids->None,
  FaceGridsStyle->Automatic,
  ImageSize->{641.9176705199138, 391.9178676038182},
  Lighting->{{"Ambient", 
     GrayLevel[0.5]}, {"Directional", 
     GrayLevel[0.5], 
     ImageScaled[{0, 2, 2}]}, {"Directional", 
     GrayLevel[0.5], 
     ImageScaled[{2, 2, 2}]}, {"Directional", 
     GrayLevel[0.5], 
     ImageScaled[{2, 0, 2}]}},
  PlotInteractivity:>True,
  PlotRange->{{0., 1.}, {0.2, 2.75}, {0.15109669186986371`, 
   1.2382834713774482`}},
  PlotRangePadding->{{0, 0}, {0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic, Automatic},
  ViewPoint->{2.423172286114448, -2.029144496507961, 1.208639186895053},
  ViewVertical->{0.10088172738778577`, -0.049944848540278995`, 
   0.9936439951932207}]], "Output",
 CellChangeTimes->{
  3.938856536995936*^9, 3.938856608248433*^9, 3.93885681727245*^9, 
   3.9388568938550463`*^9, 3.968398760540189*^9, 3.968406147319334*^9, 
   3.968406710500018*^9, 3.968406744854952*^9, 3.968407834749304*^9, 
   3.972021103832777*^9, {3.972021137907316*^9, 3.9720211668493767`*^9}, {
   3.972021199111145*^9, 3.972021216572266*^9}, 3.972021374974392*^9, {
   3.972026306784649*^9, 3.972026322674758*^9}, 3.973161525583645*^9, 
   3.973572705595689*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"4309c785-88f4-41fc-b674-14c446b5899e"]
}, Open  ]],

Cell[TextData[{
 "From the numerical data we can estimate the first derivative of the \
Hagedorn temperature as ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       FractionBox[
        RowBox[{
          SubscriptBox[
           StyleBox["T", "TI"], 
           StyleBox["H", "TI"]], 
          RowBox[{"(", 
            SubscriptBox[
             SqrtBox[
              StyleBox["g", "TI"]], 
             StyleBox["i", "TI"]], ")"}], "-", 
          SubscriptBox[
           StyleBox["T", "TI"], 
           StyleBox["H", "TI"]], 
          RowBox[{"(", 
            SubscriptBox[
             SqrtBox[
              StyleBox["g", "TI"]], 
             RowBox[{
               StyleBox["i", "TI"], "-", "1"}]], ")"}]}], 
        RowBox[{
          SubscriptBox[
           SqrtBox[
            StyleBox["g", "TI"]], 
           StyleBox["i", "TI"]], "-", 
          SubscriptBox[
           SqrtBox[
            StyleBox["g", "TI"]], 
           RowBox[{
             StyleBox["i", "TI"], "-", "1"}]]}]], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "\\frac{T_H(\\sqrt{g}_i)-T_H(\\sqrt{g}_{i-1})}{\\sqrt{g}_i-\\sqrt{g}_{i-\
1}}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "21044779-17c0-4cc2-89f3-2173424b2d5f"],
 ". We plot this in the following. To see whether it is asymptoting to the \
value expected at strong coupling we also add dashed lines representing the \
strong coupling expectation (Colors match with the corresponding numeric \
data).\nIt is best to first look at the lowest lines in the plot (The largest \
values of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["\[Mu]", TraditionalForm], "errors" -> {}, "input" -> 
     "\\mu", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "34d524e6-51b8-42bc-a3a2-e86074c32899"],
 ") as the data gets a bit crammed for ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[Mu]", "<", "0.58"}], TraditionalForm], "errors" -> {}, 
     "input" -> "\\mu< 0.58", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "a5125cff-f081-4e7e-99fd-f31dc4b30a12"]
}], "Text",
 CellChangeTimes->{{3.929515580735231*^9, 3.929515636354124*^9}, {
  3.929515706721197*^9, 3.929515752459681*^9}, {3.9295158097136183`*^9, 
  3.929515821224778*^9}, {3.929515857968061*^9, 3.929516060394212*^9}, {
  3.929516701004423*^9, 3.929516706363707*^9}, {3.929516765660036*^9, 
  3.929516848684044*^9}, {3.929516955892535*^9, 3.929516956412703*^9}, {
  3.929516996356479*^9, 3.929517033541086*^9}, {3.9295173039578*^9, 
  3.92951731192483*^9}},ExpressionUUID->"6d753c01-bc0e-4765-a4a1-\
6fd65bec682b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"plotRangeSqrtg", "=", 
   RowBox[{"{", 
    RowBox[{"0.2", ",", 
     RowBox[{"Max", "[", 
      RowBox[{"strong", "[", 
       RowBox[{"[", 
        RowBox[{";;", ",", 
         RowBox[{"-", "1"}], ",", "2"}], "]"}], "]"}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListLinePlot", "[", 
    RowBox[{
     RowBox[{"Legended", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"2", ";;"}], ",", "1"}], "]"}], "]"}], "+", 
               RowBox[{"#", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{";;", 
                   RowBox[{"-", "2"}]}], ",", "1"}], "]"}], "]"}]}], ")"}], "/",
              "2"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"2", ";;"}], ",", "2"}], "]"}], "]"}], "-", 
               RowBox[{"#", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{";;", 
                   RowBox[{"-", "2"}]}], ",", "2"}], "]"}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"1", "/", "40"}], ")"}]}]}], "}"}], "&"}], "@", 
         "zero"}], "]"}], ",", "\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
RowBox[{\"\[Mu]\", \"\[LongEqual]\", \"0\"}], TraditionalForm], \"errors\" -> \
{}, \"input\" -> \"\\\\mu=0\", \"state\" -> \
\"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\""}], "]"}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"PointSize", "[", "0.005", "]"}], ",", "Black"}], "}"}]}], ",", 
     RowBox[{"PlotRange", "->", 
      RowBox[{"{", 
       RowBox[{"plotRangeSqrtg", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           FractionBox[
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox[
               RowBox[{"strong", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "1", ",", "1"}], "]"}], "]"}], 
               "2"]}]], 
            SqrtBox[
             RowBox[{"2", "\[Pi]"}]]], "-", "0.005"}], ",", 
          FractionBox["1", 
           SqrtBox[
            RowBox[{"2", "\[Pi]"}]]]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"AxesLabel", "->", 
      RowBox[{"{", 
       RowBox[{
        TemplateBox[<|"boxes" -> FormBox[
            SqrtBox[
             StyleBox["g", "TI"]], TraditionalForm], "errors" -> {}, "input" -> 
          "\\sqrt{g}", "state" -> "Boxes"|>,
         "TeXAssistantTemplate"], 
        ",", "\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
FractionBox[
RowBox[{\"\[CapitalDelta]\", 
SubscriptBox[
StyleBox[\"T\", \"TI\"], 
StyleBox[\"H\", \"TI\"]]}], 
RowBox[{\"\[CapitalDelta]\", 
SqrtBox[
StyleBox[\"g\", \"TI\"]]}]], TraditionalForm], \"errors\" -> {}, \"input\" -> \
\"\\\\frac{\\\\Delta T_H}{\\\\Delta\\\\sqrt{g}}\", \"state\" -> \
\"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\""}], "}"}]}]}], "]"}], ",", 
   RowBox[{"(", 
    RowBox[{"Sequence", "@@", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"ListLinePlot", "[", 
        RowBox[{
         RowBox[{"Legended", "[", 
          RowBox[{
           RowBox[{"Transpose", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"#", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"2", ";;"}], ",", "2"}], "]"}], "]"}], "+", 
                   RowBox[{"#", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{";;", 
                    RowBox[{"-", "2"}]}], ",", "2"}], "]"}], "]"}]}], ")"}], "/",
                  "2"}], ",", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"#", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"2", ";;"}], ",", "3"}], "]"}], "]"}], "-", 
                   RowBox[{"#", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{";;", 
                    RowBox[{"-", "2"}]}], ",", "3"}], "]"}], "]"}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"#", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"2", ";;"}], ",", "2"}], "]"}], "]"}], "-", 
                   RowBox[{"#", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{";;", 
                    RowBox[{"-", "2"}]}], ",", "2"}], "]"}], "]"}]}], 
                  ")"}]}]}], "}"}], "&"}], "@", 
             RowBox[{"strong", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
RowBox[{\"\[Mu]\", \"\[LongEqual]\"}], TraditionalForm], \"errors\" -> {}, \
\"input\" -> \"\\\\mu=\", \"state\" -> \
\"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\"", "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{"strong", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1", ",", "1"}], "]"}], "]"}], "]"}]}]}], 
          "]"}], ",", 
         RowBox[{"PlotStyle", "->", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Hue", "[", 
             RowBox[{"8", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Length", "[", "strong", "]"}], "-", "1"}], ")"}], 
                ")"}]}]}], "]"}], ",", 
            RowBox[{"PointSize", "[", "0.007", "]"}]}], "}"}]}], ",", 
         RowBox[{"PlotRange", "->", 
          RowBox[{"{", 
           RowBox[{"plotRangeSqrtg", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               FractionBox[
                SqrtBox[
                 RowBox[{"1", "-", 
                  SuperscriptBox[
                   RowBox[{"strong", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1", ",", "1"}], "]"}], "]"}], 
                   "2"]}]], 
                SqrtBox[
                 RowBox[{"2", "\[Pi]"}]]], "-", "0.005"}], ",", 
              FractionBox["1", 
               SqrtBox[
                RowBox[{"2", "\[Pi]"}]]]}], "}"}]}], "}"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Length", "[", "strong", "]"}]}], "}"}]}], "]"}]}], ")"}], ",", 
   RowBox[{"(", 
    RowBox[{"Sequence", "@@", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"ListLinePlot", "[", 
        RowBox[{
         RowBox[{"Legended", "[", 
          RowBox[{
           RowBox[{"Transpose", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"#", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"2", ";;"}], ",", "2"}], "]"}], "]"}], "+", 
                   RowBox[{"#", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{";;", 
                    RowBox[{"-", "2"}]}], ",", "2"}], "]"}], "]"}]}], ")"}], "/",
                  "2"}], ",", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"#", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"2", ";;"}], ",", "3"}], "]"}], "]"}], "-", 
                   RowBox[{"#", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{";;", 
                    RowBox[{"-", "2"}]}], ",", "3"}], "]"}], "]"}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"#", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"2", ";;"}], ",", "2"}], "]"}], "]"}], "-", 
                   RowBox[{"#", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{";;", 
                    RowBox[{"-", "2"}]}], ",", "2"}], "]"}], "]"}]}], 
                  ")"}]}]}], "}"}], "&"}], "@", 
             RowBox[{"weak", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"i", "-", "1"}], ")"}], "50"}], "+", "1"}], ";;", 
                RowBox[{"i", " ", "50"}]}], "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
RowBox[{\"\[Mu]\", \"\[LongEqual]\"}], TraditionalForm], \"errors\" -> {}, \
\"input\" -> \"\\\\mu=\", \"state\" -> \
\"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\"", "<>", 
            RowBox[{"ToString", "[", 
             RowBox[{"strong", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1", ",", "1"}], "]"}], "]"}], "]"}]}]}], 
          "]"}], ",", 
         RowBox[{"PlotRange", "->", 
          RowBox[{"{", 
           RowBox[{"plotRangeSqrtg", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               FractionBox[
                SqrtBox[
                 RowBox[{"1", "-", 
                  SuperscriptBox[
                   RowBox[{"strong", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1", ",", "1"}], "]"}], "]"}], 
                   "2"]}]], 
                SqrtBox[
                 RowBox[{"2", "\[Pi]"}]]], "-", "0.005"}], ",", 
              FractionBox["1", 
               SqrtBox[
                RowBox[{"2", "\[Pi]"}]]]}], "}"}]}], "}"}]}], ",", 
         RowBox[{"PlotStyle", "->", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Hue", "[", 
             RowBox[{"8", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"i", "-", "1"}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Length", "[", "strong", "]"}], "-", "1"}], ")"}], 
                ")"}]}]}], "]"}], ",", 
            RowBox[{"PointSize", "[", "0.007", "]"}], ",", 
            RowBox[{"Opacity", "[", "0.5", "]"}]}], "}"}]}], ",", 
         RowBox[{"AxesLabel", "->", 
          RowBox[{"{", 
           RowBox[{
            TemplateBox[<|"boxes" -> FormBox[
                SqrtBox[
                 StyleBox["g", "TI"]], TraditionalForm], "errors" -> {}, 
              "input" -> "\\sqrt{g}", "state" -> "Boxes"|>,
             "TeXAssistantTemplate"], 
            ",", "\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
FractionBox[
RowBox[{\"\[CapitalDelta]\", 
SubscriptBox[
StyleBox[\"T\", \"TI\"], 
StyleBox[\"H\", \"TI\"]]}], 
RowBox[{\"\[CapitalDelta]\", 
SqrtBox[
StyleBox[\"g\", \"TI\"]]}]], TraditionalForm], \"errors\" -> {}, \"input\" -> \
\"\\\\frac{\\\\Delta T_H}{\\\\Delta\\\\sqrt{g}}\", \"state\" -> \
\"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\""}], "}"}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "19"}], "}"}]}], "]"}]}], ")"}], ",", 
   RowBox[{"Sequence", "@@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Plot", "[", 
       RowBox[{
        FractionBox[
         SqrtBox[
          RowBox[{"1", "-", 
           SuperscriptBox[
            RowBox[{"strong", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "1", ",", "1"}], "]"}], "]"}], "2"]}]], 
         SqrtBox[
          RowBox[{"2", "\[Pi]"}]]], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", "2.75"}], "}"}], ",", 
        RowBox[{"PlotStyle", "->", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Hue", "[", 
            RowBox[{"8", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"i", "-", "1"}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Length", "[", "strong", "]"}], "-", "1"}], ")"}], 
               ")"}]}]}], "]"}], ",", 
           RowBox[{"Thickness", "[", "0.001", "]"}], ",", "Dashed"}], 
          "}"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"Length", "[", "strong", "]"}]}], "}"}]}], "]"}]}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     FractionBox["1", 
      SqrtBox[
       RowBox[{"2", "\[Pi]"}]]], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "2.75"}], "}"}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"{", 
       RowBox[{"Black", ",", 
        RowBox[{"Thickness", "[", "0.001", "]"}], ",", "Dashed"}], "}"}]}]}], 
    "]"}]}], 
  RowBox[{"(*", 
   RowBox[{",", 
    RowBox[{"ListPlot", "[", 
     RowBox[{
      RowBox[{"Legended", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"2", ";;"}], ",", "2"}], "]"}], "]"}], "+", 
                RowBox[{"#", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{";;", 
                    RowBox[{"-", "2"}]}], ",", "2"}], "]"}], "]"}]}], ")"}], "/",
               "2"}], ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"2", ";;"}], ",", "3"}], "]"}], "]"}], "-", 
                RowBox[{"#", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{";;", 
                    RowBox[{"-", "2"}]}], ",", "3"}], "]"}], "]"}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{"2", ";;"}], ",", "2"}], "]"}], "]"}], "-", 
                RowBox[{"#", "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{";;", 
                    RowBox[{"-", "2"}]}], ",", "2"}], "]"}], "]"}]}], 
               ")"}]}]}], "}"}], "&"}], "@", "mathData"}], "]"}], 
        ",", "\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
RowBox[{\"\[Mu]\", \"\[LongEqual]\", 
FractionBox[\"1\", \"2\"]}], TraditionalForm], \"errors\" -> {}, \"input\" -> \
\"\\\\mu=\\\\frac{1}{2}\", \"state\" -> \"Boxes\"|>,\"TeXAssistantTemplate\"]\
\)\>\""}], "]"}], ",", 
      RowBox[{"PlotStyle", "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PointSize", "[", "0.005", "]"}], ",", "Black"}], "}"}]}]}], 
     "]"}], ",", 
    RowBox[{"Plot", "[", 
     RowBox[{
      SqrtBox[
       FractionBox["3", 
        RowBox[{"8", "\[Pi]"}]]], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "2.5"}], "}"}], ",", 
      RowBox[{"PlotStyle", "->", 
       RowBox[{"{", 
        RowBox[{"Black", ",", 
         RowBox[{"Thickness", "[", "0.001", "]"}], ",", "Dashed"}], "}"}]}]}],
      "]"}]}], "*)"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9388566367414103`*^9, 3.9388566458928843`*^9}, {
  3.96839879065549*^9, 3.968398791141173*^9}, {3.9720212335905647`*^9, 
  3.972021287556258*^9}, {3.9720263725390863`*^9, 3.97202638561477*^9}, {
  3.972026433421434*^9, 3.972026492397848*^9}, {3.972026546778397*^9, 
  3.972026547261952*^9}, {3.9720265897658587`*^9, 3.972026623084894*^9}, {
  3.972026658633885*^9, 3.9720266910755377`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"4e333299-afd8-4802-a9c7-abc5d76735ee"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{}, 
      InterpretationBox[{
        TagBox[{{}, {}, 
          TagBox[
           TagBox[{
             GrayLevel[0], 
             PointSize[0.005], 
             AbsoluteThickness[2], 
             LineBox[CompressedData["
1:eJw10gtMU1cYB/BbRrps2aSgQZgyMYAD0aREEp2J/q8oKEVNZcjYQmbBKV3U
0TgXo1myziBrBsTihgxwsxW3xW0mBebmI85itkwe4oU+L6AWUNyKSgtWoLVl
gN/5JycnX07O78t5LC0uzd0TxnHcOzNjdu7lIj2Zu9rxt/zqdm60HumrZtMB
7tXqrPv4Dnvn0gXtjqTXAonncKtzNgL4O8FC/6Wfab0H8Y1NO9JSmsDNxQo+
dEXzyf6LqK+bjQ3xtS2ltqgrmONXOWCItnuMYdfJc0JWlX25d94N8nqhr6n4
QXr2L/L6YfZVlCtS/yHvDsy11Qfvnm4j7x40deGHL4900H4XVCdvHFss66Lz
DECevDDWEiaQNwjd/Pmdnz8QMNe+cxD8QJXvrKmb/CE4u93B83t6yLsP5Xlv
frnUQt4DqLe8nre7xkLeMLbE9p/et8BK3jDWHCp586fjVvIeYk1unnrYbSXv
X8Qfrky4lmkj7z/w2zStZbU28tyI351XVjRgI88N09rgoCLRTt4IPBEnPooq
spP3CPJIRda+b+3kPYbh3su5o+128p7AlS9dmDBlJ+8JPAXNjiMJDvJGIbzU
8meBwkH36YH56qdFMR+zdQ/07144ID3hIM8LU79+pfqCg/p7ITvT1Xy0zUHv
6YW20SseGmLeGDTZurbyAPPGIFSfau+LdJI3DpNp55KGZU7yxqG/9P6xh287
yRuHUpGd7MpxkvcUnpSvTxkLneQ9hfnmLxOb9jPPB8OBL28OHGWeD6rUiPxK
HfN8cDXs2lBQw7xnUCZ+FdhpZN4zCMsNvppfmTcBU6C+IekP5k1AHlZSFtXK
vAkoMys2qtuZNwm55uJImoV5k1Bm+Fcf6WPeFPj1uqrNQ8ybgqpPcvucm3lT
EDpG0+u8zPNDa91gSJ1knh+yjEVZxSHmBWD6/njTxnCRvAD4vSG39RWRvAA8
lbd/XBQhkvcc5sDv0YsXiOQ9h3w853FvjEheEPr176UVxjEvCM82Qd24lHkz
dZeu9Lck5oXgctYrTqYwLwSVMXI5v5J50zCFL7lmljNvpm6V6KLTmTcNrufu
h5tW0/5Yjhc+S16xda344r9u5XjDF3HF8nXkaTleeSv/gzGIL/57C8fL1kmF
bzLIH+Z4ztg9FJPJPAlv4FMPajczT8Kb3zoT7MxmnoTXLrM0T+cwT8JzJVl4
YzvzJLzKUe2PU4r4H6/pabU=
              "]]}, Annotation[#, {{Legended}, Charting`Private`Tag, {}}]& ], 
           Annotation[#, "Charting`Private`Tag#1"]& ]}, {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
        StyleBox[
         DynamicBox[
          (Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
              Annotation[
               Annotation[{
                 Hue[0.67, 0.6, 0.6], 
                 Directive[
                  AbsoluteThickness[2], 
                  PointSize[0.005], 
                  GrayLevel[0]], 
                 Line[CompressedData["
1:eJw10gtMU1cYB/BbRrps2aSgQZgyMYAD0aREEp2J/q8oKEVNZcjYQmbBKV3U
0TgXo1myziBrBsTihgxwsxW3xW0mBebmI85itkwe4oU+L6AWUNyKSgtWoLVl
gN/5JycnX07O78t5LC0uzd0TxnHcOzNjdu7lIj2Zu9rxt/zqdm60HumrZtMB
7tXqrPv4Dnvn0gXtjqTXAonncKtzNgL4O8FC/6Wfab0H8Y1NO9JSmsDNxQo+
dEXzyf6LqK+bjQ3xtS2ltqgrmONXOWCItnuMYdfJc0JWlX25d94N8nqhr6n4
QXr2L/L6YfZVlCtS/yHvDsy11Qfvnm4j7x40deGHL4900H4XVCdvHFss66Lz
DECevDDWEiaQNwjd/Pmdnz8QMNe+cxD8QJXvrKmb/CE4u93B83t6yLsP5Xlv
frnUQt4DqLe8nre7xkLeMLbE9p/et8BK3jDWHCp586fjVvIeYk1unnrYbSXv
X8Qfrky4lmkj7z/w2zStZbU28tyI351XVjRgI88N09rgoCLRTt4IPBEnPooq
spP3CPJIRda+b+3kPYbh3su5o+128p7AlS9dmDBlJ+8JPAXNjiMJDvJGIbzU
8meBwkH36YH56qdFMR+zdQ/07144ID3hIM8LU79+pfqCg/p7ITvT1Xy0zUHv
6YW20SseGmLeGDTZurbyAPPGIFSfau+LdJI3DpNp55KGZU7yxqG/9P6xh287
yRuHUpGd7MpxkvcUnpSvTxkLneQ9hfnmLxOb9jPPB8OBL28OHGWeD6rUiPxK
HfN8cDXs2lBQw7xnUCZ+FdhpZN4zCMsNvppfmTcBU6C+IekP5k1AHlZSFtXK
vAkoMys2qtuZNwm55uJImoV5k1Bm+Fcf6WPeFPj1uqrNQ8ybgqpPcvucm3lT
EDpG0+u8zPNDa91gSJ1knh+yjEVZxSHmBWD6/njTxnCRvAD4vSG39RWRvAA8
lbd/XBQhkvcc5sDv0YsXiOQ9h3w853FvjEheEPr176UVxjEvCM82Qd24lHkz
dZeu9Lck5oXgctYrTqYwLwSVMXI5v5J50zCFL7lmljNvpm6V6KLTmTcNrufu
h5tW0/5Yjhc+S16xda344r9u5XjDF3HF8nXkaTleeSv/gzGIL/57C8fL1kmF
bzLIH+Z4ztg9FJPJPAlv4FMPajczT8Kb3zoT7MxmnoTXLrM0T+cwT8JzJVl4
YzvzJLzKUe2PU4r4H6/pabU=
                  "]]}, {{Legended}, Charting`Private`Tag, {}}], 
               "Charting`Private`Tag#1"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
                0.3989422804014327}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
               "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
               "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
               "DefaultStyle" -> {
                 Directive[
                  AbsoluteThickness[2], 
                  PointSize[0.005], 
                  GrayLevel[0]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListLinePlot, "GroupHighlight" -> 
               False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
               0.3989422804014327}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 AbsoluteThickness[2], 
                 PointSize[0.005], 
                 GrayLevel[0]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>], 
          ImageSizeCache -> {{
           4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
         False]}, 
       Annotation[{{{}, {}, 
          Annotation[
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              AbsoluteThickness[2], 
              PointSize[0.005], 
              GrayLevel[0]], 
             Line[CompressedData["
1:eJw10gtMU1cYB/BbRrps2aSgQZgyMYAD0aREEp2J/q8oKEVNZcjYQmbBKV3U
0TgXo1myziBrBsTihgxwsxW3xW0mBebmI85itkwe4oU+L6AWUNyKSgtWoLVl
gN/5JycnX07O78t5LC0uzd0TxnHcOzNjdu7lIj2Zu9rxt/zqdm60HumrZtMB
7tXqrPv4Dnvn0gXtjqTXAonncKtzNgL4O8FC/6Wfab0H8Y1NO9JSmsDNxQo+
dEXzyf6LqK+bjQ3xtS2ltqgrmONXOWCItnuMYdfJc0JWlX25d94N8nqhr6n4
QXr2L/L6YfZVlCtS/yHvDsy11Qfvnm4j7x40deGHL4900H4XVCdvHFss66Lz
DECevDDWEiaQNwjd/Pmdnz8QMNe+cxD8QJXvrKmb/CE4u93B83t6yLsP5Xlv
frnUQt4DqLe8nre7xkLeMLbE9p/et8BK3jDWHCp586fjVvIeYk1unnrYbSXv
X8Qfrky4lmkj7z/w2zStZbU28tyI351XVjRgI88N09rgoCLRTt4IPBEnPooq
spP3CPJIRda+b+3kPYbh3su5o+128p7AlS9dmDBlJ+8JPAXNjiMJDvJGIbzU
8meBwkH36YH56qdFMR+zdQ/07144ID3hIM8LU79+pfqCg/p7ITvT1Xy0zUHv
6YW20SseGmLeGDTZurbyAPPGIFSfau+LdJI3DpNp55KGZU7yxqG/9P6xh287
yRuHUpGd7MpxkvcUnpSvTxkLneQ9hfnmLxOb9jPPB8OBL28OHGWeD6rUiPxK
HfN8cDXs2lBQw7xnUCZ+FdhpZN4zCMsNvppfmTcBU6C+IekP5k1AHlZSFtXK
vAkoMys2qtuZNwm55uJImoV5k1Bm+Fcf6WPeFPj1uqrNQ8ybgqpPcvucm3lT
EDpG0+u8zPNDa91gSJ1knh+yjEVZxSHmBWD6/njTxnCRvAD4vSG39RWRvAA8
lbd/XBQhkvcc5sDv0YsXiOQ9h3w853FvjEheEPr176UVxjEvCM82Qd24lHkz
dZeu9Lck5oXgctYrTqYwLwSVMXI5v5J50zCFL7lmljNvpm6V6KLTmTcNrufu
h5tW0/5Yjhc+S16xda344r9u5XjDF3HF8nXkaTleeSv/gzGIL/57C8fL1kmF
bzLIH+Z4ztg9FJPJPAlv4FMPajczT8Kb3zoT7MxmnoTXLrM0T+cwT8JzJVl4
YzvzJLzKUe2PU4r4H6/pabU=
              "]]}, {{Legended}, Charting`Private`Tag, {}}], 
           "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
            0.3989422804014327}}, "Frame" -> {{False, False}, {False, False}},
            "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              AbsoluteThickness[2], 
              PointSize[0.005], 
              GrayLevel[0]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLinePlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}, {{}, 
      InterpretationBox[{
        TagBox[{{}, {}, 
          TagBox[
           TagBox[{
             Hue[0], 
             PointSize[0.007], 
             AbsoluteThickness[2], 
             LineBox[CompressedData["
1:eJw1z3tM01cUB/BfHxaNCGMmoBHHo2Q6oyjKApix74UWwUdFCBPUiIpv44Oh
Ics2dYoJcWCGgsqGr6iJEUWZKEYRxUfFIChY6EOHDgXkVZGWUgotKPWeb3Jz
/zg5n3OOX8qO+PViQRCWfH4j/wZn/of/ERdlnfszBM8ZSRPWlsua0sW1EJx5
C+O0+r625lpUO/MWy5OHVz+/Wod//h7JO6ydHt6cv+4FvnjNULW6V4WO0sDJ
zWnBt0W5tS9zNdxrhdJcWFH4dT1qnF4rFGkFquKMeu69h9xatPBOWz332pAz
49/zKYoGvl87nkpTk+x5DdzrwF2L5lLR6wa+XwfOZPZotvlpudeJqI5H+92S
tdzrQlXudzmRR7V8PyM0nZX7zlVqufcB0ZEPHDcsWu59QPYeFm/00XGvG2vC
ZJFX5ul4/0dcXOUREbeF6h9RPj9bEZCl414PvnrSErr1oo7P74FrsWjeBrWO
39+DZ9OXVce8Ic+EgnwWo7SSZ0La7KFxB8bpuWfGiu3/dQb667lnxvLU0yUb
v9dzz4xft/1cqorWc68XmUUhUx2Jeu71YnujsPuvjeRZYJxSVjopnTwLfhx1
vbA0gzwLVgWMDd+ZQ14fFlXFHUs5QV4f7uTZ4/IukGdF9ITYC57XyLPizW7N
ob4y8qw4sWtdI9Tk9cM9IXWro4a8fsiSc+RhWvJsOGa97G1vJM8G38UoXtxC
ng2/50/+M7SLvAHsqXa9VWEibwCv9/qXG/vJG0So6lKeeoi8QeCb+5UqqYF7
g9hXVZaWNcbAPTvst7NiM9wM3LMj0w13w8YbuOdA7s5T1de8DNxzwOHqHW6a
RJ4D+pmehwZ9yBuC7eWBgTo5eUPofeh78Jcp5A0jUO3hYppG3jBa2md5RASS
NwyHrc1zUxDvnygwZdC9lZuDeX2RwESPsqXRIdz7Q2Dzm1Jlkrl8fonApOP3
h5/+gfutAkuUR62fDPJETOnS7b03gjwRu1qR3q5WkCdilvO/hZijyBMxL6l0
5egY8kSstNKrQLaAPDFLUsz16V5Inpjlyx9LH6rIE7N3foFLM2LJEzNJR4Bb
UBx5YhabdmVCTTx5ErbjlXdCUgJ5ElZ+c+Cw5ifyJKxE3HwcieRJ2Nk1Kt+T
SeRJ2IOy4Fddywz4BELwTKM=
              "]]}, Annotation[#, {{Legended}, Charting`Private`Tag, {}}]& ], 
           Annotation[#, "Charting`Private`Tag#1"]& ]}, {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
        StyleBox[
         DynamicBox[
          (Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
              Annotation[
               Annotation[{
                 Hue[0.67, 0.6, 0.6], 
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[0], 
                  PointSize[0.007]], 
                 Line[CompressedData["
1:eJw1z3tM01cUB/BfHxaNCGMmoBHHo2Q6oyjKApix74UWwUdFCBPUiIpv44Oh
Ics2dYoJcWCGgsqGr6iJEUWZKEYRxUfFIChY6EOHDgXkVZGWUgotKPWeb3Jz
/zg5n3OOX8qO+PViQRCWfH4j/wZn/of/ERdlnfszBM8ZSRPWlsua0sW1EJx5
C+O0+r625lpUO/MWy5OHVz+/Wod//h7JO6ydHt6cv+4FvnjNULW6V4WO0sDJ
zWnBt0W5tS9zNdxrhdJcWFH4dT1qnF4rFGkFquKMeu69h9xatPBOWz332pAz
49/zKYoGvl87nkpTk+x5DdzrwF2L5lLR6wa+XwfOZPZotvlpudeJqI5H+92S
tdzrQlXudzmRR7V8PyM0nZX7zlVqufcB0ZEPHDcsWu59QPYeFm/00XGvG2vC
ZJFX5ul4/0dcXOUREbeF6h9RPj9bEZCl414PvnrSErr1oo7P74FrsWjeBrWO
39+DZ9OXVce8Ic+EgnwWo7SSZ0La7KFxB8bpuWfGiu3/dQb667lnxvLU0yUb
v9dzz4xft/1cqorWc68XmUUhUx2Jeu71YnujsPuvjeRZYJxSVjopnTwLfhx1
vbA0gzwLVgWMDd+ZQ14fFlXFHUs5QV4f7uTZ4/IukGdF9ITYC57XyLPizW7N
ob4y8qw4sWtdI9Tk9cM9IXWro4a8fsiSc+RhWvJsOGa97G1vJM8G38UoXtxC
ng2/50/+M7SLvAHsqXa9VWEibwCv9/qXG/vJG0So6lKeeoi8QeCb+5UqqYF7
g9hXVZaWNcbAPTvst7NiM9wM3LMj0w13w8YbuOdA7s5T1de8DNxzwOHqHW6a
RJ4D+pmehwZ9yBuC7eWBgTo5eUPofeh78Jcp5A0jUO3hYppG3jBa2md5RASS
NwyHrc1zUxDvnygwZdC9lZuDeX2RwESPsqXRIdz7Q2Dzm1Jlkrl8fonApOP3
h5/+gfutAkuUR62fDPJETOnS7b03gjwRu1qR3q5WkCdilvO/hZijyBMxL6l0
5egY8kSstNKrQLaAPDFLUsz16V5Inpjlyx9LH6rIE7N3foFLM2LJEzNJR4Bb
UBx5YhabdmVCTTx5ErbjlXdCUgJ5ElZ+c+Cw5ifyJKxE3HwcieRJ2Nk1Kt+T
SeRJ2IOy4Fddywz4BELwTKM=
                  "]]}, {{Legended}, Charting`Private`Tag, {}}], 
               "Charting`Private`Tag#1"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
                0.3989422804014327}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
               "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
               "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
               "DefaultStyle" -> {
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[0], 
                  PointSize[0.007]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListLinePlot, "GroupHighlight" -> 
               False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
               0.3989422804014327}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 AbsoluteThickness[2], 
                 Hue[0], 
                 PointSize[0.007]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>], 
          ImageSizeCache -> {{
           4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
         False]}, 
       Annotation[{{{}, {}, 
          Annotation[
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              AbsoluteThickness[2], 
              Hue[0], 
              PointSize[0.007]], 
             Line[CompressedData["
1:eJw1z3tM01cUB/BfHxaNCGMmoBHHo2Q6oyjKApix74UWwUdFCBPUiIpv44Oh
Ics2dYoJcWCGgsqGr6iJEUWZKEYRxUfFIChY6EOHDgXkVZGWUgotKPWeb3Jz
/zg5n3OOX8qO+PViQRCWfH4j/wZn/of/ERdlnfszBM8ZSRPWlsua0sW1EJx5
C+O0+r625lpUO/MWy5OHVz+/Wod//h7JO6ydHt6cv+4FvnjNULW6V4WO0sDJ
zWnBt0W5tS9zNdxrhdJcWFH4dT1qnF4rFGkFquKMeu69h9xatPBOWz332pAz
49/zKYoGvl87nkpTk+x5DdzrwF2L5lLR6wa+XwfOZPZotvlpudeJqI5H+92S
tdzrQlXudzmRR7V8PyM0nZX7zlVqufcB0ZEPHDcsWu59QPYeFm/00XGvG2vC
ZJFX5ul4/0dcXOUREbeF6h9RPj9bEZCl414PvnrSErr1oo7P74FrsWjeBrWO
39+DZ9OXVce8Ic+EgnwWo7SSZ0La7KFxB8bpuWfGiu3/dQb667lnxvLU0yUb
v9dzz4xft/1cqorWc68XmUUhUx2Jeu71YnujsPuvjeRZYJxSVjopnTwLfhx1
vbA0gzwLVgWMDd+ZQ14fFlXFHUs5QV4f7uTZ4/IukGdF9ITYC57XyLPizW7N
ob4y8qw4sWtdI9Tk9cM9IXWro4a8fsiSc+RhWvJsOGa97G1vJM8G38UoXtxC
ng2/50/+M7SLvAHsqXa9VWEibwCv9/qXG/vJG0So6lKeeoi8QeCb+5UqqYF7
g9hXVZaWNcbAPTvst7NiM9wM3LMj0w13w8YbuOdA7s5T1de8DNxzwOHqHW6a
RJ4D+pmehwZ9yBuC7eWBgTo5eUPofeh78Jcp5A0jUO3hYppG3jBa2md5RASS
NwyHrc1zUxDvnygwZdC9lZuDeX2RwESPsqXRIdz7Q2Dzm1Jlkrl8fonApOP3
h5/+gfutAkuUR62fDPJETOnS7b03gjwRu1qR3q5WkCdilvO/hZijyBMxL6l0
5egY8kSstNKrQLaAPDFLUsz16V5Inpjlyx9LH6rIE7N3foFLM2LJEzNJR4Bb
UBx5YhabdmVCTTx5ErbjlXdCUgJ5ElZ+c+Cw5ifyJKxE3HwcieRJ2Nk1Kt+T
SeRJ2IOy4Fddywz4BELwTKM=
              "]]}, {{Legended}, Charting`Private`Tag, {}}], 
           "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
            0.3989422804014327}}, "Frame" -> {{False, False}, {False, False}},
            "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              AbsoluteThickness[2], 
              Hue[0], 
              PointSize[0.007]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLinePlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}, {{}, 
      InterpretationBox[{
        TagBox[{{}, {}, 
          TagBox[
           TagBox[{
             Hue[
              NCache[
               Rational[4, 9], 0.4444444444444444]], 
             PointSize[0.007], 
             AbsoluteThickness[2], 
             LineBox[CompressedData["
1:eJw1z39M1HUYB/Dv/SAhIAkoSUOBEJ1CDi8R8bj3hwuUI1pGNFjZzTsjJlxE
TgslxX44DDwomZWltUm5tCjlKGikNVfTZhLB/TRx/PLk+HHAIXfgHVDQ53lv
n33+ePa8nueJ1r6WUyAWBCHvvzf/v7KQbkT395cYHmjDE7L59ICtD3g2TdQO
YSG9CNz3Zq7Q144/F9KLE7M5gQkNf+PTE/Ppw683h7BZ04H/vX7468rXxIg6
scDJbqPqYNozIbWd3LPjWF59oizYiOsLnh3HT64vqjtg5N4dZO9PWSruNXJv
AI6irofD5Ca+nwPd61rCVuhN3BvEhogup8ps4vsN4mbzwVerIszcG8ILvUkd
F3LN3BvG+5dLqnZXm/l+I7jm7W8uuGjmnhPFgcfqFw+ZuefE9pRb6X3hFu6N
IjXh5+CMzRbeP4bDZ/6K06upPoam792pARUW7o1DPnOfaPakhc8fx+Ls7/K+
brHw+8dx+YiqSNFBngtFW+wVYw7yXIhriGh1zJE3gbfLK1u3hVu5N4HyrX+s
zlxl5d4EjsdgzWiylXt3ERN3u02jsnLvLuKrKwt/yrdybxK2RrUpqJC8SeTp
LrWV7iFvEllPYtnUIfLc0H5ee9VwlDw3elwj+YaPyfPgDWfUsPQ0eR68lfvt
zh++Ic+DOd8/77Q3kTeFyk+SAjUXyZvCpujTptLfyZvGOW3fgP918qbh/lJV
k2gkbxpl2vMa1w3y7qHkVtDLOT3k3cOBDzsW5d8hzwut7wNFwAh5XlzJ2f5e
sYs8LxpiHh9810OeD+nLFSvyfOT5sCSqdJ9DsHFvBlecYz6Fn417M7hfGbHz
xQAb92bQOV4fpQy2cW8WNfaXit0hNu7NojZNjvJw8uaQX+LTdi4hbw6uWL1O
tIy8OaSu/eK3Rct5/yMCOxxZeG4gitezBVZm/zHpzGPcOySwU85RtTKOzzcI
rDvhvOfSau7bBaYOzmiOXEueiJ2tc2zckUCeiNVcNU5XriNPxOwtjxZ8lEie
iIWG7r52VEaeiD0/0LxLt4E8MbvQtX9X0kbyxCyoLqt3KJk8MXvQb+qGPoU8
MfPKW7Mi5eSJ2eu1yqWfpZInYXV7G2L9QZ6ErbTsSS5g5EmYOkwZYUgjT8Jk
Z5vKXUryJOzpxtCQ2HTypCys0VKWmUGelHWfEm/bsYU8KavP7F6p20qelP2y
ylyhyyRPyh7atNekUZHnx6L1iursLPL82FfPxQ/HP2XDv7CYdtU=
              "]]}, Annotation[#, {{Legended}, Charting`Private`Tag, {}}]& ], 
           Annotation[#, "Charting`Private`Tag#1"]& ]}, {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
        StyleBox[
         DynamicBox[
          (Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
              Annotation[
               Annotation[{
                 Hue[0.67, 0.6, 0.6], 
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[4, 9]], 
                  PointSize[0.007]], 
                 Line[CompressedData["
1:eJw1z39M1HUYB/Dv/SAhIAkoSUOBEJ1CDi8R8bj3hwuUI1pGNFjZzTsjJlxE
TgslxX44DDwomZWltUm5tCjlKGikNVfTZhLB/TRx/PLk+HHAIXfgHVDQ53lv
n33+ePa8nueJ1r6WUyAWBCHvvzf/v7KQbkT395cYHmjDE7L59ICtD3g2TdQO
YSG9CNz3Zq7Q144/F9KLE7M5gQkNf+PTE/Ppw683h7BZ04H/vX7468rXxIg6
scDJbqPqYNozIbWd3LPjWF59oizYiOsLnh3HT64vqjtg5N4dZO9PWSruNXJv
AI6irofD5Ca+nwPd61rCVuhN3BvEhogup8ps4vsN4mbzwVerIszcG8ILvUkd
F3LN3BvG+5dLqnZXm/l+I7jm7W8uuGjmnhPFgcfqFw+ZuefE9pRb6X3hFu6N
IjXh5+CMzRbeP4bDZ/6K06upPoam792pARUW7o1DPnOfaPakhc8fx+Ls7/K+
brHw+8dx+YiqSNFBngtFW+wVYw7yXIhriGh1zJE3gbfLK1u3hVu5N4HyrX+s
zlxl5d4EjsdgzWiylXt3ERN3u02jsnLvLuKrKwt/yrdybxK2RrUpqJC8SeTp
LrWV7iFvEllPYtnUIfLc0H5ee9VwlDw3elwj+YaPyfPgDWfUsPQ0eR68lfvt
zh++Ic+DOd8/77Q3kTeFyk+SAjUXyZvCpujTptLfyZvGOW3fgP918qbh/lJV
k2gkbxpl2vMa1w3y7qHkVtDLOT3k3cOBDzsW5d8hzwut7wNFwAh5XlzJ2f5e
sYs8LxpiHh9810OeD+nLFSvyfOT5sCSqdJ9DsHFvBlecYz6Fn417M7hfGbHz
xQAb92bQOV4fpQy2cW8WNfaXit0hNu7NojZNjvJw8uaQX+LTdi4hbw6uWL1O
tIy8OaSu/eK3Rct5/yMCOxxZeG4gitezBVZm/zHpzGPcOySwU85RtTKOzzcI
rDvhvOfSau7bBaYOzmiOXEueiJ2tc2zckUCeiNVcNU5XriNPxOwtjxZ8lEie
iIWG7r52VEaeiD0/0LxLt4E8MbvQtX9X0kbyxCyoLqt3KJk8MXvQb+qGPoU8
MfPKW7Mi5eSJ2eu1yqWfpZInYXV7G2L9QZ6ErbTsSS5g5EmYOkwZYUgjT8Jk
Z5vKXUryJOzpxtCQ2HTypCys0VKWmUGelHWfEm/bsYU8KavP7F6p20qelP2y
ylyhyyRPyh7atNekUZHnx6L1iursLPL82FfPxQ/HP2XDv7CYdtU=
                  "]]}, {{Legended}, Charting`Private`Tag, {}}], 
               "Charting`Private`Tag#1"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
                0.3989422804014327}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
               "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
               "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
               "DefaultStyle" -> {
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[4, 9]], 
                  PointSize[0.007]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListLinePlot, "GroupHighlight" -> 
               False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
               0.3989422804014327}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[4, 9]], 
                 PointSize[0.007]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>], 
          ImageSizeCache -> {{
           4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
         False]}, 
       Annotation[{{{}, {}, 
          Annotation[
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[4, 9]], 
              PointSize[0.007]], 
             Line[CompressedData["
1:eJw1z39M1HUYB/Dv/SAhIAkoSUOBEJ1CDi8R8bj3hwuUI1pGNFjZzTsjJlxE
TgslxX44DDwomZWltUm5tCjlKGikNVfTZhLB/TRx/PLk+HHAIXfgHVDQ53lv
n33+ePa8nueJ1r6WUyAWBCHvvzf/v7KQbkT395cYHmjDE7L59ICtD3g2TdQO
YSG9CNz3Zq7Q144/F9KLE7M5gQkNf+PTE/Ppw683h7BZ04H/vX7468rXxIg6
scDJbqPqYNozIbWd3LPjWF59oizYiOsLnh3HT64vqjtg5N4dZO9PWSruNXJv
AI6irofD5Ca+nwPd61rCVuhN3BvEhogup8ps4vsN4mbzwVerIszcG8ILvUkd
F3LN3BvG+5dLqnZXm/l+I7jm7W8uuGjmnhPFgcfqFw+ZuefE9pRb6X3hFu6N
IjXh5+CMzRbeP4bDZ/6K06upPoam792pARUW7o1DPnOfaPakhc8fx+Ls7/K+
brHw+8dx+YiqSNFBngtFW+wVYw7yXIhriGh1zJE3gbfLK1u3hVu5N4HyrX+s
zlxl5d4EjsdgzWiylXt3ERN3u02jsnLvLuKrKwt/yrdybxK2RrUpqJC8SeTp
LrWV7iFvEllPYtnUIfLc0H5ee9VwlDw3elwj+YaPyfPgDWfUsPQ0eR68lfvt
zh++Ic+DOd8/77Q3kTeFyk+SAjUXyZvCpujTptLfyZvGOW3fgP918qbh/lJV
k2gkbxpl2vMa1w3y7qHkVtDLOT3k3cOBDzsW5d8hzwut7wNFwAh5XlzJ2f5e
sYs8LxpiHh9810OeD+nLFSvyfOT5sCSqdJ9DsHFvBlecYz6Fn417M7hfGbHz
xQAb92bQOV4fpQy2cW8WNfaXit0hNu7NojZNjvJw8uaQX+LTdi4hbw6uWL1O
tIy8OaSu/eK3Rct5/yMCOxxZeG4gitezBVZm/zHpzGPcOySwU85RtTKOzzcI
rDvhvOfSau7bBaYOzmiOXEueiJ2tc2zckUCeiNVcNU5XriNPxOwtjxZ8lEie
iIWG7r52VEaeiD0/0LxLt4E8MbvQtX9X0kbyxCyoLqt3KJk8MXvQb+qGPoU8
MfPKW7Mi5eSJ2eu1yqWfpZInYXV7G2L9QZ6ErbTsSS5g5EmYOkwZYUgjT8Jk
Z5vKXUryJOzpxtCQ2HTypCys0VKWmUGelHWfEm/bsYU8KavP7F6p20qelP2y
ylyhyyRPyh7atNekUZHnx6L1iursLPL82FfPxQ/HP2XDv7CYdtU=
              "]]}, {{Legended}, Charting`Private`Tag, {}}], 
           "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
            0.3989422804014327}}, "Frame" -> {{False, False}, {False, False}},
            "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[4, 9]], 
              PointSize[0.007]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLinePlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}, {{}, 
      InterpretationBox[{
        TagBox[{{}, {}, 
          TagBox[
           TagBox[{
             Hue[
              NCache[
               Rational[8, 9], 0.8888888888888888]], 
             PointSize[0.007], 
             AbsoluteThickness[2], 
             LineBox[CompressedData["
1:eJw1z2tMk2cUB/C3F5Rbqx0UKoPFLlvxwwJzEI1z7jyYImFlhnHVTV3CQNag
IQG6G0wXbiqusTEEI2GGDaci6JiwAo6F2YyYTCmXQfvWbVyKosBWW9pSS2m7
UZ/zT548H07O75wjLSjNKuIyDHPg/7f+Hw1kBkRDJXmCcD0kJ61nFuSjb4S0
eEeACcQMTTOlzvzpUbgfiBnyh6uU8mtj0HxxPXNQY95XtemDcXjuPYSCudI5
rXscAlzSIzgclXLreP0f1JsHyRAPCnkTMBzw5uFh2NXGy2UT1HsMquglBWOY
oN4T0G4XiMISJ+l+C9C8WxAZd3KSeosgj4mtPXh3ku63CFMJMqU22EC9Jbgu
vpnOlxuo9w806EumHZ8b6H7/wtm3i9q2dhioZwHfPVlKGGugngWyGGVcPMdI
vaeQxD8iZWVG2m+Fd1SiFVU61q1wjd07/q7SSD0bDGaedbTVG+l8G2S+2ftX
z7dGer8NbH5plvY2estg3ypPYcfQW4ZY3YufpT5Gzw67OjPTXvGgZ4dPBm+G
XxCw1LODStR2feAllnoOmMntedqVwFLPAZUpRdav97DUc0K3vCa3WMFSzwnL
enVrzgH0nFDR31JcXIjeCkh+s5/pKkVvBR5U7D0CX6Dngu37i/6U1qLngh0W
1UChGj0XpJ5rbI1oQu8Z1EXujt91Cb1nUOlVhEx/j54bPNaKROEN9NxwQ+Ya
0nej54bf+87v33YbvVXQNaV1SX9FbxUe+E6k3hlCzwOnk4cXwu+h54E85Rlu
6Ch6Hkisjlf/MoHeGvRlHXz1NRN6a9Bk/kn4/t/oeaHcI3xLMYueFy7Vpubx
HqHnhX3ST3V1T9DzwcYNF69OLqHng6Nfqu1OC3p+KDum+3DBhp4f6q68rrrl
QM8PNuuCJttF+7cwRKL7eF7vpvUMhqTF9NfI1qj3FUOCBfbsQz46v5shfLFT
WsaYnvvzDLF8N9as5JqoxyGnyoMz5XwT9TjkikbTz9tgoh6HLB7u3dm+0UQ9
DhlpZSN3hKDHIerN9vqOUPS45ERL7I+h4ehxycsZpss5AvS4pOe9/I8ahOhx
ib/z/FTnJvS4pLyhYHVgM3o8kn2oTP2zCD0eMZ7cVtD+Ano8EjdVufNUBHo8
kr7Wdyc3Ej0eac9I7hCL0eOTqsTZxrti9PikJac36lgUenwSsUc7yItGj0+0
JQnic9Ho8cl984hGKEEviChOx3xTLUEviFSP+TVLEvSCyPGS8R/St5jgP4jO
gCo=
              "]]}, Annotation[#, {{Legended}, Charting`Private`Tag, {}}]& ], 
           Annotation[#, "Charting`Private`Tag#1"]& ]}, {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
        StyleBox[
         DynamicBox[
          (Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
              Annotation[
               Annotation[{
                 Hue[0.67, 0.6, 0.6], 
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[8, 9]], 
                  PointSize[0.007]], 
                 Line[CompressedData["
1:eJw1z2tMk2cUB/C3F5Rbqx0UKoPFLlvxwwJzEI1z7jyYImFlhnHVTV3CQNag
IQG6G0wXbiqusTEEI2GGDaci6JiwAo6F2YyYTCmXQfvWbVyKosBWW9pSS2m7
UZ/zT548H07O75wjLSjNKuIyDHPg/7f+Hw1kBkRDJXmCcD0kJ61nFuSjb4S0
eEeACcQMTTOlzvzpUbgfiBnyh6uU8mtj0HxxPXNQY95XtemDcXjuPYSCudI5
rXscAlzSIzgclXLreP0f1JsHyRAPCnkTMBzw5uFh2NXGy2UT1HsMquglBWOY
oN4T0G4XiMISJ+l+C9C8WxAZd3KSeosgj4mtPXh3ku63CFMJMqU22EC9Jbgu
vpnOlxuo9w806EumHZ8b6H7/wtm3i9q2dhioZwHfPVlKGGugngWyGGVcPMdI
vaeQxD8iZWVG2m+Fd1SiFVU61q1wjd07/q7SSD0bDGaedbTVG+l8G2S+2ftX
z7dGer8NbH5plvY2estg3ypPYcfQW4ZY3YufpT5Gzw67OjPTXvGgZ4dPBm+G
XxCw1LODStR2feAllnoOmMntedqVwFLPAZUpRdav97DUc0K3vCa3WMFSzwnL
enVrzgH0nFDR31JcXIjeCkh+s5/pKkVvBR5U7D0CX6Dngu37i/6U1qLngh0W
1UChGj0XpJ5rbI1oQu8Z1EXujt91Cb1nUOlVhEx/j54bPNaKROEN9NxwQ+Ya
0nej54bf+87v33YbvVXQNaV1SX9FbxUe+E6k3hlCzwOnk4cXwu+h54E85Rlu
6Ch6Hkisjlf/MoHeGvRlHXz1NRN6a9Bk/kn4/t/oeaHcI3xLMYueFy7Vpubx
HqHnhX3ST3V1T9DzwcYNF69OLqHng6Nfqu1OC3p+KDum+3DBhp4f6q68rrrl
QM8PNuuCJttF+7cwRKL7eF7vpvUMhqTF9NfI1qj3FUOCBfbsQz46v5shfLFT
WsaYnvvzDLF8N9as5JqoxyGnyoMz5XwT9TjkikbTz9tgoh6HLB7u3dm+0UQ9
DhlpZSN3hKDHIerN9vqOUPS45ERL7I+h4ehxycsZpss5AvS4pOe9/I8ahOhx
ib/z/FTnJvS4pLyhYHVgM3o8kn2oTP2zCD0eMZ7cVtD+Ano8EjdVufNUBHo8
kr7Wdyc3Ej0eac9I7hCL0eOTqsTZxrti9PikJac36lgUenwSsUc7yItGj0+0
JQnic9Ho8cl984hGKEEviChOx3xTLUEviFSP+TVLEvSCyPGS8R/St5jgP4jO
gCo=
                  "]]}, {{Legended}, Charting`Private`Tag, {}}], 
               "Charting`Private`Tag#1"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
                0.3989422804014327}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
               "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
               "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
               "DefaultStyle" -> {
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[8, 9]], 
                  PointSize[0.007]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListLinePlot, "GroupHighlight" -> 
               False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
               0.3989422804014327}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[8, 9]], 
                 PointSize[0.007]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>], 
          ImageSizeCache -> {{
           4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
         False]}, 
       Annotation[{{{}, {}, 
          Annotation[
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[8, 9]], 
              PointSize[0.007]], 
             Line[CompressedData["
1:eJw1z2tMk2cUB/C3F5Rbqx0UKoPFLlvxwwJzEI1z7jyYImFlhnHVTV3CQNag
IQG6G0wXbiqusTEEI2GGDaci6JiwAo6F2YyYTCmXQfvWbVyKosBWW9pSS2m7
UZ/zT548H07O75wjLSjNKuIyDHPg/7f+Hw1kBkRDJXmCcD0kJ61nFuSjb4S0
eEeACcQMTTOlzvzpUbgfiBnyh6uU8mtj0HxxPXNQY95XtemDcXjuPYSCudI5
rXscAlzSIzgclXLreP0f1JsHyRAPCnkTMBzw5uFh2NXGy2UT1HsMquglBWOY
oN4T0G4XiMISJ+l+C9C8WxAZd3KSeosgj4mtPXh3ku63CFMJMqU22EC9Jbgu
vpnOlxuo9w806EumHZ8b6H7/wtm3i9q2dhioZwHfPVlKGGugngWyGGVcPMdI
vaeQxD8iZWVG2m+Fd1SiFVU61q1wjd07/q7SSD0bDGaedbTVG+l8G2S+2ftX
z7dGer8NbH5plvY2estg3ypPYcfQW4ZY3YufpT5Gzw67OjPTXvGgZ4dPBm+G
XxCw1LODStR2feAllnoOmMntedqVwFLPAZUpRdav97DUc0K3vCa3WMFSzwnL
enVrzgH0nFDR31JcXIjeCkh+s5/pKkVvBR5U7D0CX6Dngu37i/6U1qLngh0W
1UChGj0XpJ5rbI1oQu8Z1EXujt91Cb1nUOlVhEx/j54bPNaKROEN9NxwQ+Ya
0nej54bf+87v33YbvVXQNaV1SX9FbxUe+E6k3hlCzwOnk4cXwu+h54E85Rlu
6Ch6Hkisjlf/MoHeGvRlHXz1NRN6a9Bk/kn4/t/oeaHcI3xLMYueFy7Vpubx
HqHnhX3ST3V1T9DzwcYNF69OLqHng6Nfqu1OC3p+KDum+3DBhp4f6q68rrrl
QM8PNuuCJttF+7cwRKL7eF7vpvUMhqTF9NfI1qj3FUOCBfbsQz46v5shfLFT
WsaYnvvzDLF8N9as5JqoxyGnyoMz5XwT9TjkikbTz9tgoh6HLB7u3dm+0UQ9
DhlpZSN3hKDHIerN9vqOUPS45ERL7I+h4ehxycsZpss5AvS4pOe9/I8ahOhx
ib/z/FTnJvS4pLyhYHVgM3o8kn2oTP2zCD0eMZ7cVtD+Ano8EjdVufNUBHo8
kr7Wdyc3Ej0eac9I7hCL0eOTqsTZxrti9PikJac36lgUenwSsUc7yItGj0+0
JQnic9Ho8cl984hGKEEviChOx3xTLUEviFSP+TVLEvSCyPGS8R/St5jgP4jO
gCo=
              "]]}, {{Legended}, Charting`Private`Tag, {}}], 
           "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
            0.3989422804014327}}, "Frame" -> {{False, False}, {False, False}},
            "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[8, 9]], 
              PointSize[0.007]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLinePlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}, {{}, 
      InterpretationBox[{
        TagBox[{{}, {}, 
          TagBox[
           TagBox[{
             Hue[
              NCache[
               Rational[4, 3], 1.3333333333333333`]], 
             PointSize[0.007], 
             AbsoluteThickness[2], 
             LineBox[CompressedData["
1:eJw90ntMU2cYBvDTmw1btkwiAo45LxtuK04ZVeLmeL8YFMcQK1vUyRCF2hWt
IyRG2NDdMJlxjla8BAiihXoZjtJJhy3touzi1K3CoLTFbQRqrVoEWigWWgqT
7nv7JCfnj5Pv9z5vvrMwrzBrF5thmG1Pnpm3JJQ+iFH4nr846zYIk2bSDyXL
K07Zve3AhGIH2x5dU1JPB/wZih1ixYqK9Wf/guqqmdyFrXOFp5I3dcL/ngPi
+9fk8Yc6IcQl3YOjjD/NU9JFPScsunWv6FVvF5hCnhPEGqXVsNNMvfsg9G85
9+kvZuo9ABFZCRPzumm/h2DqNc2WF3RTzwWSp+oyt2u6aT8XnBfNH8x2d1Nv
AHIdlbu2vGah3iPYv0ddyMq10H6D0Lv35jFPuYV6Q5DQ9/OJhlYL9YZg1cKf
ImrtFuoNQ2Pk5jnL+FZ63g11r3tV2les9Lsbzreo15amWanngQP+M8ev51vp
fA80pX9V3HnQSvf3wIqr2wXmk+iNgHr9J9GBS+iNQP/8BeVF19AbhQ2VKbKc
LvRGIVqUWd/nQG8UstxZmtgx9LxQJu5hv8S1Uc8LXyYWbI6JtFFvDJQpu5ln
XrRRbwxgjkA4V2Cj3hjkuvamrFtpo95jKI9r0DcS9B5DpIcxZqej54NOlX46
5z30fODLieK3ZaPng5fz/nlLkY/eOORnHn7ashu9cbieEcHUFKE3ASL+Iour
GL0JaFdOKW4dRG8CUpWPvllThp4fjIGYIx8cRs8PzTebfo36Fr0ALF1yyHfg
GHoB+O5ziezESfQCsI9ZxdtZhd4kDLolafdr0JuEN79fliM4i14QpL8fX5JY
j14QFtT+sXryHHpBGF37wCO/iN4UeCW3c4cb0JuCSyVvS19oRG8aUoN8XVwT
etOweoPWNqyx0f9xGnQPRdFVl+n5WIaYXHWqeVo6L4MhtvdvyPf/SL0vGMIs
rmlTt9D5zQx57kLZrN+uUN/JkM/sg88adOixiMakKqrQo8ciimJrY0Yreizi
GBhPGGhFj0Uy1MWphQb0WEQm3JR8x4Aem7hlh5KXGtFjk44oyUcFRvTYxLOt
547ciB6bOP0fVyqN6LHJ7KCs+owRPQ6JNV9rPxL2OGR57b9x4rDHIRdcX3+Y
EPY4pPmGfIcj3I9D2taVjBwN9+OSd1r55ngDelyiekN79XJ4Xy7Z2N4hTQzv
yyV/n04vrdejxyXv+tXVEXr0eEQoSN8h1qHHIzr/3a3aK+jxCKd3Mc8fvg8e
Kd0nc65oQY9H+uKlP0if3N9/giCjLQ==
              "]]}, Annotation[#, {{Legended}, Charting`Private`Tag, {}}]& ], 
           Annotation[#, "Charting`Private`Tag#1"]& ]}, {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
        StyleBox[
         DynamicBox[
          (Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
              Annotation[
               Annotation[{
                 Hue[0.67, 0.6, 0.6], 
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[4, 3]], 
                  PointSize[0.007]], 
                 Line[CompressedData["
1:eJw90ntMU2cYBvDTmw1btkwiAo45LxtuK04ZVeLmeL8YFMcQK1vUyRCF2hWt
IyRG2NDdMJlxjla8BAiihXoZjtJJhy3touzi1K3CoLTFbQRqrVoEWigWWgqT
7nv7JCfnj5Pv9z5vvrMwrzBrF5thmG1Pnpm3JJQ+iFH4nr846zYIk2bSDyXL
K07Zve3AhGIH2x5dU1JPB/wZih1ixYqK9Wf/guqqmdyFrXOFp5I3dcL/ngPi
+9fk8Yc6IcQl3YOjjD/NU9JFPScsunWv6FVvF5hCnhPEGqXVsNNMvfsg9G85
9+kvZuo9ABFZCRPzumm/h2DqNc2WF3RTzwWSp+oyt2u6aT8XnBfNH8x2d1Nv
AHIdlbu2vGah3iPYv0ddyMq10H6D0Lv35jFPuYV6Q5DQ9/OJhlYL9YZg1cKf
ImrtFuoNQ2Pk5jnL+FZ63g11r3tV2les9Lsbzreo15amWanngQP+M8ev51vp
fA80pX9V3HnQSvf3wIqr2wXmk+iNgHr9J9GBS+iNQP/8BeVF19AbhQ2VKbKc
LvRGIVqUWd/nQG8UstxZmtgx9LxQJu5hv8S1Uc8LXyYWbI6JtFFvDJQpu5ln
XrRRbwxgjkA4V2Cj3hjkuvamrFtpo95jKI9r0DcS9B5DpIcxZqej54NOlX46
5z30fODLieK3ZaPng5fz/nlLkY/eOORnHn7ashu9cbieEcHUFKE3ASL+Iour
GL0JaFdOKW4dRG8CUpWPvllThp4fjIGYIx8cRs8PzTebfo36Fr0ALF1yyHfg
GHoB+O5ziezESfQCsI9ZxdtZhd4kDLolafdr0JuEN79fliM4i14QpL8fX5JY
j14QFtT+sXryHHpBGF37wCO/iN4UeCW3c4cb0JuCSyVvS19oRG8aUoN8XVwT
etOweoPWNqyx0f9xGnQPRdFVl+n5WIaYXHWqeVo6L4MhtvdvyPf/SL0vGMIs
rmlTt9D5zQx57kLZrN+uUN/JkM/sg88adOixiMakKqrQo8ciimJrY0Yreizi
GBhPGGhFj0Uy1MWphQb0WEQm3JR8x4Aem7hlh5KXGtFjk44oyUcFRvTYxLOt
547ciB6bOP0fVyqN6LHJ7KCs+owRPQ6JNV9rPxL2OGR57b9x4rDHIRdcX3+Y
EPY4pPmGfIcj3I9D2taVjBwN9+OSd1r55ngDelyiekN79XJ4Xy7Z2N4hTQzv
yyV/n04vrdejxyXv+tXVEXr0eEQoSN8h1qHHIzr/3a3aK+jxCKd3Mc8fvg8e
Kd0nc65oQY9H+uKlP0if3N9/giCjLQ==
                  "]]}, {{Legended}, Charting`Private`Tag, {}}], 
               "Charting`Private`Tag#1"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
                0.3989422804014327}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
               "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
               "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
               "DefaultStyle" -> {
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[4, 3]], 
                  PointSize[0.007]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListLinePlot, "GroupHighlight" -> 
               False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
               0.3989422804014327}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[4, 3]], 
                 PointSize[0.007]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>], 
          ImageSizeCache -> {{
           4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
         False]}, 
       Annotation[{{{}, {}, 
          Annotation[
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[4, 3]], 
              PointSize[0.007]], 
             Line[CompressedData["
1:eJw90ntMU2cYBvDTmw1btkwiAo45LxtuK04ZVeLmeL8YFMcQK1vUyRCF2hWt
IyRG2NDdMJlxjla8BAiihXoZjtJJhy3touzi1K3CoLTFbQRqrVoEWigWWgqT
7nv7JCfnj5Pv9z5vvrMwrzBrF5thmG1Pnpm3JJQ+iFH4nr846zYIk2bSDyXL
K07Zve3AhGIH2x5dU1JPB/wZih1ixYqK9Wf/guqqmdyFrXOFp5I3dcL/ngPi
+9fk8Yc6IcQl3YOjjD/NU9JFPScsunWv6FVvF5hCnhPEGqXVsNNMvfsg9G85
9+kvZuo9ABFZCRPzumm/h2DqNc2WF3RTzwWSp+oyt2u6aT8XnBfNH8x2d1Nv
AHIdlbu2vGah3iPYv0ddyMq10H6D0Lv35jFPuYV6Q5DQ9/OJhlYL9YZg1cKf
ImrtFuoNQ2Pk5jnL+FZ63g11r3tV2les9Lsbzreo15amWanngQP+M8ev51vp
fA80pX9V3HnQSvf3wIqr2wXmk+iNgHr9J9GBS+iNQP/8BeVF19AbhQ2VKbKc
LvRGIVqUWd/nQG8UstxZmtgx9LxQJu5hv8S1Uc8LXyYWbI6JtFFvDJQpu5ln
XrRRbwxgjkA4V2Cj3hjkuvamrFtpo95jKI9r0DcS9B5DpIcxZqej54NOlX46
5z30fODLieK3ZaPng5fz/nlLkY/eOORnHn7ashu9cbieEcHUFKE3ASL+Iour
GL0JaFdOKW4dRG8CUpWPvllThp4fjIGYIx8cRs8PzTebfo36Fr0ALF1yyHfg
GHoB+O5ziezESfQCsI9ZxdtZhd4kDLolafdr0JuEN79fliM4i14QpL8fX5JY
j14QFtT+sXryHHpBGF37wCO/iN4UeCW3c4cb0JuCSyVvS19oRG8aUoN8XVwT
etOweoPWNqyx0f9xGnQPRdFVl+n5WIaYXHWqeVo6L4MhtvdvyPf/SL0vGMIs
rmlTt9D5zQx57kLZrN+uUN/JkM/sg88adOixiMakKqrQo8ciimJrY0Yreizi
GBhPGGhFj0Uy1MWphQb0WEQm3JR8x4Aem7hlh5KXGtFjk44oyUcFRvTYxLOt
547ciB6bOP0fVyqN6LHJ7KCs+owRPQ6JNV9rPxL2OGR57b9x4rDHIRdcX3+Y
EPY4pPmGfIcj3I9D2taVjBwN9+OSd1r55ngDelyiekN79XJ4Xy7Z2N4hTQzv
yyV/n04vrdejxyXv+tXVEXr0eEQoSN8h1qHHIzr/3a3aK+jxCKd3Mc8fvg8e
Kd0nc65oQY9H+uKlP0if3N9/giCjLQ==
              "]]}, {{Legended}, Charting`Private`Tag, {}}], 
           "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
            0.3989422804014327}}, "Frame" -> {{False, False}, {False, False}},
            "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[4, 3]], 
              PointSize[0.007]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLinePlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}, {{}, 
      InterpretationBox[{
        TagBox[{{}, {}, 
          TagBox[
           TagBox[{
             Hue[
              NCache[
               Rational[16, 9], 1.7777777777777777`]], 
             PointSize[0.007], 
             AbsoluteThickness[2], 
             LineBox[CompressedData["
1:eJw10ntM01cUB/Dfrw8kkek2rA6D8rAgiJVKESK0nss2iBCTDbaYqFucIEZN
BlGMTveCiogJxLmBm0RNN52w6KpUwS0gso1oVVCg9MEGoYiWd2kpfdEWJvWe
b3Jz/zi5n3Nu7o3ILczJ5zAMs+PVWtj3+WMEJafxzn1vByRKFjIIKV3993NN
z4Dx5zlURZVVlzzrhHZ/noOyocS6pKoLai4sZAjcQsetwne74bX3Ak7rY5sa
+rrBz0lewt4hbkxkvoZ6JrB3WbWT/Rro8HsmCJ5/smhtZg/1hqGhg5xU1PVQ
bwTODCYnTvp66HyjoHwj/2helpZ6YyAV560RntXS+cZA/d7dtsgOLfXGwVzt
2S/i66g3AUQgKbAl6+h8kyAKKREs3qejnhlag9Kd9rM66pnhzWjvaWGjjnpT
8GFlyKDLgOctMLCIP6t2Yd0CGwb6iowCPfWsUB2kfksu1tP+Vvi486ZlZKue
3t8K3ynCKjJ366k3DYruQzXdRXrqTYNZMfHw9zL0bBD+QLmd+Qk9G1hOBtSN
16Jng4wLA6rKRvRmQLo07SDbht4MtJ3PXL67Ez07aL6/8XPzf+jZIeX4rn6R
CT07XNr/V1PbFHoOEE3dKz3nQs8B07JPuVcYA/WcIDwVrgwINFDPCZ98/ttj
9RID9ZxwYyCicmaZgXou+GIsN7FqpYF6LqjJzImsD0PPDWnByumPhOi5Qd5S
Xlkag54bGv6QyrLWozcLX4nbb1+PR28WXsQ/jb6ZgJ4H8rKasnduQs8DspHD
p1TJ6Hng5fp/6ps3o+eFlomLBV+noueFVeUZPLcUPR+knjl3RLIFPR/Uzg1/
KQb0fBB8a63CBujNQVm7c0MxQW8O0lsfpfcS9OZBU/9Yy6ahNw/fXh2v9b6q
v/6P87DzfPFn7Xg+hCGeiofyIkL7bWNI7pOoohmgXjFDLieUnMjG/rcZImOT
1BU4r4kh729KPVInQ48laqOj+JoUPZb0zvX2laeix5KDBeq87BT0WBK0K9vI
bkaPJfao5qCLyehxyJVfJ3+ISEKPQ8QHYt+uSkSPQ/LlKoE9AT0OEaZ8EJax
ET0OUTlVv5Tje4ZwyY+lXQEtIvS4xPHn6mvDcehxyTeF954GrEOPS+Rxir9D
Y9DjEsGOS3fXRaPHI3tijuk3CtHjEeWgBiSR6PGIOWkVRxyOHo/4/pWsiV2N
Ho+M1vbVhIWixydDcYacZSvR45PA1tGowHfQ45PQ6/FGjwA9PklrWZFuCTbA
/ximjVk=
              "]]}, Annotation[#, {{Legended}, Charting`Private`Tag, {}}]& ], 
           Annotation[#, "Charting`Private`Tag#1"]& ]}, {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
        StyleBox[
         DynamicBox[
          (Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
              Annotation[
               Annotation[{
                 Hue[0.67, 0.6, 0.6], 
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[16, 9]], 
                  PointSize[0.007]], 
                 Line[CompressedData["
1:eJw10ntM01cUB/Dfrw8kkek2rA6D8rAgiJVKESK0nss2iBCTDbaYqFucIEZN
BlGMTveCiogJxLmBm0RNN52w6KpUwS0gso1oVVCg9MEGoYiWd2kpfdEWJvWe
b3Jz/zi5n3Nu7o3ILczJ5zAMs+PVWtj3+WMEJafxzn1vByRKFjIIKV3993NN
z4Dx5zlURZVVlzzrhHZ/noOyocS6pKoLai4sZAjcQsetwne74bX3Ak7rY5sa
+rrBz0lewt4hbkxkvoZ6JrB3WbWT/Rro8HsmCJ5/smhtZg/1hqGhg5xU1PVQ
bwTODCYnTvp66HyjoHwj/2helpZ6YyAV560RntXS+cZA/d7dtsgOLfXGwVzt
2S/i66g3AUQgKbAl6+h8kyAKKREs3qejnhlag9Kd9rM66pnhzWjvaWGjjnpT
8GFlyKDLgOctMLCIP6t2Yd0CGwb6iowCPfWsUB2kfksu1tP+Vvi486ZlZKue
3t8K3ynCKjJ366k3DYruQzXdRXrqTYNZMfHw9zL0bBD+QLmd+Qk9G1hOBtSN
16Jng4wLA6rKRvRmQLo07SDbht4MtJ3PXL67Ez07aL6/8XPzf+jZIeX4rn6R
CT07XNr/V1PbFHoOEE3dKz3nQs8B07JPuVcYA/WcIDwVrgwINFDPCZ98/ttj
9RID9ZxwYyCicmaZgXou+GIsN7FqpYF6LqjJzImsD0PPDWnByumPhOi5Qd5S
Xlkag54bGv6QyrLWozcLX4nbb1+PR28WXsQ/jb6ZgJ4H8rKasnduQs8DspHD
p1TJ6Hng5fp/6ps3o+eFlomLBV+noueFVeUZPLcUPR+knjl3RLIFPR/Uzg1/
KQb0fBB8a63CBujNQVm7c0MxQW8O0lsfpfcS9OZBU/9Yy6ahNw/fXh2v9b6q
v/6P87DzfPFn7Xg+hCGeiofyIkL7bWNI7pOoohmgXjFDLieUnMjG/rcZImOT
1BU4r4kh729KPVInQ48laqOj+JoUPZb0zvX2laeix5KDBeq87BT0WBK0K9vI
bkaPJfao5qCLyehxyJVfJ3+ISEKPQ8QHYt+uSkSPQ/LlKoE9AT0OEaZ8EJax
ET0OUTlVv5Tje4ZwyY+lXQEtIvS4xPHn6mvDcehxyTeF954GrEOPS+Rxir9D
Y9DjEsGOS3fXRaPHI3tijuk3CtHjEeWgBiSR6PGIOWkVRxyOHo/4/pWsiV2N
Ho+M1vbVhIWixydDcYacZSvR45PA1tGowHfQ45PQ6/FGjwA9PklrWZFuCTbA
/ximjVk=
                  "]]}, {{Legended}, Charting`Private`Tag, {}}], 
               "Charting`Private`Tag#1"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
                0.3989422804014327}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
               "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
               "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
               "DefaultStyle" -> {
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[16, 9]], 
                  PointSize[0.007]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListLinePlot, "GroupHighlight" -> 
               False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
               0.3989422804014327}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[16, 9]], 
                 PointSize[0.007]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>], 
          ImageSizeCache -> {{
           4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
         False]}, 
       Annotation[{{{}, {}, 
          Annotation[
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[16, 9]], 
              PointSize[0.007]], 
             Line[CompressedData["
1:eJw10ntM01cUB/Dfrw8kkek2rA6D8rAgiJVKESK0nss2iBCTDbaYqFucIEZN
BlGMTveCiogJxLmBm0RNN52w6KpUwS0gso1oVVCg9MEGoYiWd2kpfdEWJvWe
b3Jz/zi5n3Nu7o3ILczJ5zAMs+PVWtj3+WMEJafxzn1vByRKFjIIKV3993NN
z4Dx5zlURZVVlzzrhHZ/noOyocS6pKoLai4sZAjcQsetwne74bX3Ak7rY5sa
+rrBz0lewt4hbkxkvoZ6JrB3WbWT/Rro8HsmCJ5/smhtZg/1hqGhg5xU1PVQ
bwTODCYnTvp66HyjoHwj/2helpZ6YyAV560RntXS+cZA/d7dtsgOLfXGwVzt
2S/i66g3AUQgKbAl6+h8kyAKKREs3qejnhlag9Kd9rM66pnhzWjvaWGjjnpT
8GFlyKDLgOctMLCIP6t2Yd0CGwb6iowCPfWsUB2kfksu1tP+Vvi486ZlZKue
3t8K3ynCKjJ366k3DYruQzXdRXrqTYNZMfHw9zL0bBD+QLmd+Qk9G1hOBtSN
16Jng4wLA6rKRvRmQLo07SDbht4MtJ3PXL67Ez07aL6/8XPzf+jZIeX4rn6R
CT07XNr/V1PbFHoOEE3dKz3nQs8B07JPuVcYA/WcIDwVrgwINFDPCZ98/ttj
9RID9ZxwYyCicmaZgXou+GIsN7FqpYF6LqjJzImsD0PPDWnByumPhOi5Qd5S
Xlkag54bGv6QyrLWozcLX4nbb1+PR28WXsQ/jb6ZgJ4H8rKasnduQs8DspHD
p1TJ6Hng5fp/6ps3o+eFlomLBV+noueFVeUZPLcUPR+knjl3RLIFPR/Uzg1/
KQb0fBB8a63CBujNQVm7c0MxQW8O0lsfpfcS9OZBU/9Yy6ahNw/fXh2v9b6q
v/6P87DzfPFn7Xg+hCGeiofyIkL7bWNI7pOoohmgXjFDLieUnMjG/rcZImOT
1BU4r4kh729KPVInQ48laqOj+JoUPZb0zvX2laeix5KDBeq87BT0WBK0K9vI
bkaPJfao5qCLyehxyJVfJ3+ISEKPQ8QHYt+uSkSPQ/LlKoE9AT0OEaZ8EJax
ET0OUTlVv5Tje4ZwyY+lXQEtIvS4xPHn6mvDcehxyTeF954GrEOPS+Rxir9D
Y9DjEsGOS3fXRaPHI3tijuk3CtHjEeWgBiSR6PGIOWkVRxyOHo/4/pWsiV2N
Ho+M1vbVhIWixydDcYacZSvR45PA1tGowHfQ45PQ6/FGjwA9PklrWZFuCTbA
/ximjVk=
              "]]}, {{Legended}, Charting`Private`Tag, {}}], 
           "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
            0.3989422804014327}}, "Frame" -> {{False, False}, {False, False}},
            "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[16, 9]], 
              PointSize[0.007]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLinePlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}, {{}, 
      InterpretationBox[{
        TagBox[{{}, {}, 
          TagBox[
           TagBox[{
             Hue[
              NCache[
               Rational[20, 9], 2.2222222222222223`]], 
             PointSize[0.007], 
             AbsoluteThickness[2], 
             LineBox[CompressedData["
1:eJw10ntM01cUB/BfXy6wQQSjjrIw8DUFcUQ62Sb2XOiE4KjiY11AR3iMgp3O
GptQNVEKOoSBwvDBQx3rVKhpNuMYM1sCIzNDpVil/bVuxq10KzAe0lKQ8ihs
dPd8k5v7x835nHOSG5FzaFcel2GY9P/Owi33xQapS6X1rqFuEMUupBfa8/7U
HDUagfHFDnfccZuMPz8Cgy92iI94uIdX/Bjq6xbyFyhVA0+Y6B743/sbCg1n
uP2/9ICPi3WAW5e9iEkxUa8PrjhFkeVtJuj2eX0gDqradHGNmXr98MTxkWqy
2Ey9Achscy4mrJnO9w9c+C3aczeMpd4g3A18U3I9i6XzDcIqpfvrngaWekNw
q3dteshjlnrDsPX2yUVvcCx0vhG4p9snrVpvod5zmEvUJ7C7LdR7Dg9y2JGP
Cy3UG4X9O94WNl7CeifEBTtOPW3BdydszUrSZxvRc8G4sCJJ1W+h/V2QKdOq
pV4L3d8FPzoVv4cHWak3BpGXM3a9ttJKvTFYIhI+Koi1Us8NXR/6D0cmWqnn
BusxibJkh5V6bihJbXt4bi9646AuvFyqkKM3DmHr5jVRSvQmgGv4JH1Ajd4E
nK8s+KqlCL0J+HZFS7i2FL0XcMRfIuioRO8F5Fd5g8Jr0JuE+IzATsMl9CaB
Tak+bWpAbxLUBVPfwJfoeWB9e3JHqBY9D/A9HZ8evobeFIzlffF9yg30pqA+
7KxL34TeFJiu5o5qm9GbBsGvOs9GHXrTIPevceTq0JsBVty1Ol6H3gyE1ksM
Hc3ozUBQhaR2ugm9WUgTnfYO3UBvFkSBiVEN19HzwrB4S3DANfS8UGK+vT9J
i54XNt8sv/N+I3pzkL3Bb1vEVfTmYLumLrmrAb15EAQE6KR16M1DRVO2WH/R
Sv/jPOz5Yc2twRpaH8KQ+6E5Ra9U036pDMmIGnl56VnqFTFkhd1c/tLntP93
DHlw3ra4v5T6fQw508tWtp5Cj0PK2hu71Rr0OCRuWYE65gR6HCJ8VhtsO4Ye
h8S0OmfLCtHjEJn9nCpGhR6XrE0OqWGV6HGJ/NW+7ccPosclR8t2Hl+pQI9L
9t57/b5Rjh6XHFZwOzW56PHIB/mb7e9moccjtq7M/Nl96PFI0sGNJZ3p6PHI
yWU3JVdk6PHI8mfe2hO70eOTUZlVdiANPT45sqH6rXwpenzyk7vYdGgbenzi
Z9jZ+lkyenyy3C8hVf8eegIiHKwcsSWgJyAOcegfqwA9AWnekpGmjkdPQBQQ
feDpO1b4F/XyirI=
              "]]}, Annotation[#, {{Legended}, Charting`Private`Tag, {}}]& ], 
           Annotation[#, "Charting`Private`Tag#1"]& ]}, {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
        StyleBox[
         DynamicBox[
          (Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
              Annotation[
               Annotation[{
                 Hue[0.67, 0.6, 0.6], 
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[20, 9]], 
                  PointSize[0.007]], 
                 Line[CompressedData["
1:eJw10ntM01cUB/BfXy6wQQSjjrIw8DUFcUQ62Sb2XOiE4KjiY11AR3iMgp3O
GptQNVEKOoSBwvDBQx3rVKhpNuMYM1sCIzNDpVil/bVuxq10KzAe0lKQ8ihs
dPd8k5v7x835nHOSG5FzaFcel2GY9P/Owi33xQapS6X1rqFuEMUupBfa8/7U
HDUagfHFDnfccZuMPz8Cgy92iI94uIdX/Bjq6xbyFyhVA0+Y6B743/sbCg1n
uP2/9ICPi3WAW5e9iEkxUa8PrjhFkeVtJuj2eX0gDqradHGNmXr98MTxkWqy
2Ey9Achscy4mrJnO9w9c+C3aczeMpd4g3A18U3I9i6XzDcIqpfvrngaWekNw
q3dteshjlnrDsPX2yUVvcCx0vhG4p9snrVpvod5zmEvUJ7C7LdR7Dg9y2JGP
Cy3UG4X9O94WNl7CeifEBTtOPW3BdydszUrSZxvRc8G4sCJJ1W+h/V2QKdOq
pV4L3d8FPzoVv4cHWak3BpGXM3a9ttJKvTFYIhI+Koi1Us8NXR/6D0cmWqnn
BusxibJkh5V6bihJbXt4bi9646AuvFyqkKM3DmHr5jVRSvQmgGv4JH1Ajd4E
nK8s+KqlCL0J+HZFS7i2FL0XcMRfIuioRO8F5Fd5g8Jr0JuE+IzATsMl9CaB
Tak+bWpAbxLUBVPfwJfoeWB9e3JHqBY9D/A9HZ8evobeFIzlffF9yg30pqA+
7KxL34TeFJiu5o5qm9GbBsGvOs9GHXrTIPevceTq0JsBVty1Ol6H3gyE1ksM
Hc3ozUBQhaR2ugm9WUgTnfYO3UBvFkSBiVEN19HzwrB4S3DANfS8UGK+vT9J
i54XNt8sv/N+I3pzkL3Bb1vEVfTmYLumLrmrAb15EAQE6KR16M1DRVO2WH/R
Sv/jPOz5Yc2twRpaH8KQ+6E5Ra9U036pDMmIGnl56VnqFTFkhd1c/tLntP93
DHlw3ra4v5T6fQw508tWtp5Cj0PK2hu71Rr0OCRuWYE65gR6HCJ8VhtsO4Ye
h8S0OmfLCtHjEJn9nCpGhR6XrE0OqWGV6HGJ/NW+7ccPosclR8t2Hl+pQI9L
9t57/b5Rjh6XHFZwOzW56PHIB/mb7e9moccjtq7M/Nl96PFI0sGNJZ3p6PHI
yWU3JVdk6PHI8mfe2hO70eOTUZlVdiANPT45sqH6rXwpenzyk7vYdGgbenzi
Z9jZ+lkyenyy3C8hVf8eegIiHKwcsSWgJyAOcegfqwA9AWnekpGmjkdPQBQQ
feDpO1b4F/XyirI=
                  "]]}, {{Legended}, Charting`Private`Tag, {}}], 
               "Charting`Private`Tag#1"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
                0.3989422804014327}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
               "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
               "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
               "DefaultStyle" -> {
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[20, 9]], 
                  PointSize[0.007]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListLinePlot, "GroupHighlight" -> 
               False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
               0.3989422804014327}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[20, 9]], 
                 PointSize[0.007]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>], 
          ImageSizeCache -> {{
           4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
         False]}, 
       Annotation[{{{}, {}, 
          Annotation[
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[20, 9]], 
              PointSize[0.007]], 
             Line[CompressedData["
1:eJw10ntM01cUB/BfXy6wQQSjjrIw8DUFcUQ62Sb2XOiE4KjiY11AR3iMgp3O
GptQNVEKOoSBwvDBQx3rVKhpNuMYM1sCIzNDpVil/bVuxq10KzAe0lKQ8ihs
dPd8k5v7x835nHOSG5FzaFcel2GY9P/Owi33xQapS6X1rqFuEMUupBfa8/7U
HDUagfHFDnfccZuMPz8Cgy92iI94uIdX/Bjq6xbyFyhVA0+Y6B743/sbCg1n
uP2/9ICPi3WAW5e9iEkxUa8PrjhFkeVtJuj2eX0gDqradHGNmXr98MTxkWqy
2Ey9Achscy4mrJnO9w9c+C3aczeMpd4g3A18U3I9i6XzDcIqpfvrngaWekNw
q3dteshjlnrDsPX2yUVvcCx0vhG4p9snrVpvod5zmEvUJ7C7LdR7Dg9y2JGP
Cy3UG4X9O94WNl7CeifEBTtOPW3BdydszUrSZxvRc8G4sCJJ1W+h/V2QKdOq
pV4L3d8FPzoVv4cHWak3BpGXM3a9ttJKvTFYIhI+Koi1Us8NXR/6D0cmWqnn
BusxibJkh5V6bihJbXt4bi9646AuvFyqkKM3DmHr5jVRSvQmgGv4JH1Ajd4E
nK8s+KqlCL0J+HZFS7i2FL0XcMRfIuioRO8F5Fd5g8Jr0JuE+IzATsMl9CaB
Tak+bWpAbxLUBVPfwJfoeWB9e3JHqBY9D/A9HZ8evobeFIzlffF9yg30pqA+
7KxL34TeFJiu5o5qm9GbBsGvOs9GHXrTIPevceTq0JsBVty1Ol6H3gyE1ksM
Hc3ozUBQhaR2ugm9WUgTnfYO3UBvFkSBiVEN19HzwrB4S3DANfS8UGK+vT9J
i54XNt8sv/N+I3pzkL3Bb1vEVfTmYLumLrmrAb15EAQE6KR16M1DRVO2WH/R
Sv/jPOz5Yc2twRpaH8KQ+6E5Ra9U036pDMmIGnl56VnqFTFkhd1c/tLntP93
DHlw3ra4v5T6fQw508tWtp5Cj0PK2hu71Rr0OCRuWYE65gR6HCJ8VhtsO4Ye
h8S0OmfLCtHjEJn9nCpGhR6XrE0OqWGV6HGJ/NW+7ccPosclR8t2Hl+pQI9L
9t57/b5Rjh6XHFZwOzW56PHIB/mb7e9moccjtq7M/Nl96PFI0sGNJZ3p6PHI
yWU3JVdk6PHI8mfe2hO70eOTUZlVdiANPT45sqH6rXwpenzyk7vYdGgbenzi
Z9jZ+lkyenyy3C8hVf8eegIiHKwcsSWgJyAOcegfqwA9AWnekpGmjkdPQBQQ
feDpO1b4F/XyirI=
              "]]}, {{Legended}, Charting`Private`Tag, {}}], 
           "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
            0.3989422804014327}}, "Frame" -> {{False, False}, {False, False}},
            "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[20, 9]], 
              PointSize[0.007]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLinePlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}, {{}, 
      InterpretationBox[{
        TagBox[{{}, {}, 
          TagBox[
           TagBox[{
             Hue[
              NCache[
               Rational[8, 3], 2.6666666666666665`]], 
             PointSize[0.007], 
             AbsoluteThickness[2], 
             LineBox[CompressedData["
1:eJw90n1MU1cYBvDb2xZlA6KQpaIzKQnK1Mx1VjZmx94jjIQNHEoGk810wtCR
+YEoWxCBUJU5001mmCiIINaoEetwoCydsjGn0UE3Ke0d1EikQpGPArelvfJR
2OjO65OcnD9Ozu99TnLCMrKTt7EMw6T9t+b27b48Br5U2bms3QhrlXPpAXUN
32248jcwvtjgw+aAIlXdA2jzxQZO7lTKoqx2qKyYyxNYuiC368cgE/zv9cL8
etUBRa0JfJyyD4Rr4xdGwjqoZwfdPj/t6rIOMPo8O4hKlh0VCx3U64c/tfXr
1ieZqfcUkn7b25h3xkz7DcDyXuk8r81MvUHQ5p1YMiS30H6DUHhelr5ms4V6
Q5Af7LJVHbVQbxh2OY69zl230H4OSKkkopxHFuqNwPpX6s8OMRz1RsDvzImC
BjlHvVEI8C+3R0Rz9P4YbFHsSaxKxfMxyP/8I/bjXRz1eIj5K9ZQq+HofB40
VYLhShlH38/DS4Gf9ep16DnBPq9Ia7qGnhNeOKWIjG1GzwVtIWFvhN9HzwU/
WydV5Sb0XLC0pP32DSt64/BFRWnx2R70xsGSbW7Y0Y+eG15WvXlg9TB6brjl
+C7EO4qeG97K/j5k0ImeBzy1QrWfGz0PzBT4l2V40BNgxdtp+gABPQFe239I
HyygJ8AlS9RejQe9ZxB45HLwtufeM5DCE+c9F3oTwF+VdTbx6E2AO2eVR/W8
3wSs3J3oVQ+jNwkti1KWrxxAbxJqHgZGXuhDbwreD1V987AHvSk4+E+hzPQI
vSkYSN+Uf7wLvWk4L/t0UG5Bbxp48VdxRx6g54V8vSmotRU9Lzwd78t23kXP
C6MZd6PEv6M3A/H79z1mb6E3Axu6g0o8TejNwhK/VcO2n9CbhfCp9w616fE/
zoJDXbe16RK9H8oQt+6P2Is6Oi+RIf7vWE/WVFOvmCGOxVdzdRV0fgNDTk+v
qb3+A/XtDDGw0vLOUvREZO3C1OIgLXoikr791bi0r9ETEb519LBBg56ImGPC
a5SF6IlIS0jWjTt56LEk6ebhxpxc9FhyGio/iNqDHkte7Njov3gneixJrZNG
y7LQY8nYzf5QRSZ6YiIvmqzL3IqemFhDPd2NW9ATk08GvBp5Gnpiot4RkXAx
BT0xuacwWuOT0ZOQcwcvN0uS0JOQDS2/5loT0JOQwmMLdt+PR09ClOo7C9vj
0JOQTOO7t8di0JMSwiSYIgh6UrLzl28LvoxGT0pOao2RXevQk5Ku49WQHMXB
v9BjmJE=
              "]]}, Annotation[#, {{Legended}, Charting`Private`Tag, {}}]& ], 
           Annotation[#, "Charting`Private`Tag#1"]& ]}, {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
        StyleBox[
         DynamicBox[
          (Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
              Annotation[
               Annotation[{
                 Hue[0.67, 0.6, 0.6], 
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[8, 3]], 
                  PointSize[0.007]], 
                 Line[CompressedData["
1:eJw90n1MU1cYBvDb2xZlA6KQpaIzKQnK1Mx1VjZmx94jjIQNHEoGk810wtCR
+YEoWxCBUJU5001mmCiIINaoEetwoCydsjGn0UE3Ke0d1EikQpGPArelvfJR
2OjO65OcnD9Ozu99TnLCMrKTt7EMw6T9t+b27b48Br5U2bms3QhrlXPpAXUN
32248jcwvtjgw+aAIlXdA2jzxQZO7lTKoqx2qKyYyxNYuiC368cgE/zv9cL8
etUBRa0JfJyyD4Rr4xdGwjqoZwfdPj/t6rIOMPo8O4hKlh0VCx3U64c/tfXr
1ieZqfcUkn7b25h3xkz7DcDyXuk8r81MvUHQ5p1YMiS30H6DUHhelr5ms4V6
Q5Af7LJVHbVQbxh2OY69zl230H4OSKkkopxHFuqNwPpX6s8OMRz1RsDvzImC
BjlHvVEI8C+3R0Rz9P4YbFHsSaxKxfMxyP/8I/bjXRz1eIj5K9ZQq+HofB40
VYLhShlH38/DS4Gf9ep16DnBPq9Ia7qGnhNeOKWIjG1GzwVtIWFvhN9HzwU/
WydV5Sb0XLC0pP32DSt64/BFRWnx2R70xsGSbW7Y0Y+eG15WvXlg9TB6brjl
+C7EO4qeG97K/j5k0ImeBzy1QrWfGz0PzBT4l2V40BNgxdtp+gABPQFe239I
HyygJ8AlS9RejQe9ZxB45HLwtufeM5DCE+c9F3oTwF+VdTbx6E2AO2eVR/W8
3wSs3J3oVQ+jNwkti1KWrxxAbxJqHgZGXuhDbwreD1V987AHvSk4+E+hzPQI
vSkYSN+Uf7wLvWk4L/t0UG5Bbxp48VdxRx6g54V8vSmotRU9Lzwd78t23kXP
C6MZd6PEv6M3A/H79z1mb6E3Axu6g0o8TejNwhK/VcO2n9CbhfCp9w616fE/
zoJDXbe16RK9H8oQt+6P2Is6Oi+RIf7vWE/WVFOvmCGOxVdzdRV0fgNDTk+v
qb3+A/XtDDGw0vLOUvREZO3C1OIgLXoikr791bi0r9ETEb519LBBg56ImGPC
a5SF6IlIS0jWjTt56LEk6ebhxpxc9FhyGio/iNqDHkte7Njov3gneixJrZNG
y7LQY8nYzf5QRSZ6YiIvmqzL3IqemFhDPd2NW9ATk08GvBp5Gnpiot4RkXAx
BT0xuacwWuOT0ZOQcwcvN0uS0JOQDS2/5loT0JOQwmMLdt+PR09ClOo7C9vj
0JOQTOO7t8di0JMSwiSYIgh6UrLzl28LvoxGT0pOao2RXevQk5Ku49WQHMXB
v9BjmJE=
                  "]]}, {{Legended}, Charting`Private`Tag, {}}], 
               "Charting`Private`Tag#1"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
                0.3989422804014327}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
               "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
               "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
               "DefaultStyle" -> {
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[8, 3]], 
                  PointSize[0.007]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListLinePlot, "GroupHighlight" -> 
               False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
               0.3989422804014327}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[8, 3]], 
                 PointSize[0.007]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>], 
          ImageSizeCache -> {{
           4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
         False]}, 
       Annotation[{{{}, {}, 
          Annotation[
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[8, 3]], 
              PointSize[0.007]], 
             Line[CompressedData["
1:eJw90n1MU1cYBvDb2xZlA6KQpaIzKQnK1Mx1VjZmx94jjIQNHEoGk810wtCR
+YEoWxCBUJU5001mmCiIINaoEetwoCydsjGn0UE3Ke0d1EikQpGPArelvfJR
2OjO65OcnD9Ozu99TnLCMrKTt7EMw6T9t+b27b48Br5U2bms3QhrlXPpAXUN
32248jcwvtjgw+aAIlXdA2jzxQZO7lTKoqx2qKyYyxNYuiC368cgE/zv9cL8
etUBRa0JfJyyD4Rr4xdGwjqoZwfdPj/t6rIOMPo8O4hKlh0VCx3U64c/tfXr
1ieZqfcUkn7b25h3xkz7DcDyXuk8r81MvUHQ5p1YMiS30H6DUHhelr5ms4V6
Q5Af7LJVHbVQbxh2OY69zl230H4OSKkkopxHFuqNwPpX6s8OMRz1RsDvzImC
BjlHvVEI8C+3R0Rz9P4YbFHsSaxKxfMxyP/8I/bjXRz1eIj5K9ZQq+HofB40
VYLhShlH38/DS4Gf9ep16DnBPq9Ia7qGnhNeOKWIjG1GzwVtIWFvhN9HzwU/
WydV5Sb0XLC0pP32DSt64/BFRWnx2R70xsGSbW7Y0Y+eG15WvXlg9TB6brjl
+C7EO4qeG97K/j5k0ImeBzy1QrWfGz0PzBT4l2V40BNgxdtp+gABPQFe239I
HyygJ8AlS9RejQe9ZxB45HLwtufeM5DCE+c9F3oTwF+VdTbx6E2AO2eVR/W8
3wSs3J3oVQ+jNwkti1KWrxxAbxJqHgZGXuhDbwreD1V987AHvSk4+E+hzPQI
vSkYSN+Uf7wLvWk4L/t0UG5Bbxp48VdxRx6g54V8vSmotRU9Lzwd78t23kXP
C6MZd6PEv6M3A/H79z1mb6E3Axu6g0o8TejNwhK/VcO2n9CbhfCp9w616fE/
zoJDXbe16RK9H8oQt+6P2Is6Oi+RIf7vWE/WVFOvmCGOxVdzdRV0fgNDTk+v
qb3+A/XtDDGw0vLOUvREZO3C1OIgLXoikr791bi0r9ETEb519LBBg56ImGPC
a5SF6IlIS0jWjTt56LEk6ebhxpxc9FhyGio/iNqDHkte7Njov3gneixJrZNG
y7LQY8nYzf5QRSZ6YiIvmqzL3IqemFhDPd2NW9ATk08GvBp5Gnpiot4RkXAx
BT0xuacwWuOT0ZOQcwcvN0uS0JOQDS2/5loT0JOQwmMLdt+PR09ClOo7C9vj
0JOQTOO7t8di0JMSwiSYIgh6UrLzl28LvoxGT0pOao2RXevQk5Ku49WQHMXB
v9BjmJE=
              "]]}, {{Legended}, Charting`Private`Tag, {}}], 
           "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
            0.3989422804014327}}, "Frame" -> {{False, False}, {False, False}},
            "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[8, 3]], 
              PointSize[0.007]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLinePlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}, {{}, 
      InterpretationBox[{
        TagBox[{{}, {}, 
          TagBox[
           TagBox[{
             Hue[
              NCache[
               Rational[28, 9], 3.111111111111111]], 
             PointSize[0.007], 
             AbsoluteThickness[2], 
             LineBox[CompressedData["
1:eJw10ntMU3cUB/DbBwRXYD4QdCiug4hdm8EsdcF1OT+ng4qdFkQCKiNT2Jib
20SjzAhzgahzTIwOJyiKskGhojP1XbMlZswXMCi9RQYYWgSkQO2DN63d6H7n
m9zcP345n3N+91zhtq+SsrgMw6T998y8P/GmGzakuS271I0QI52JCfg1wmst
3/wNjDdmUP3TLcgqaoYGb8zgV13sf211C5SVzqQHghyH1qmftcD/3jPQKCXc
73bpwctJe2Hluezr5UN66vXBkYSyVkVqKzR6vT6wCy8nnr7RSr1+yNywsStj
loF6z0GWOSssKslA5xsARZXtRcoJA/UssCLxoM7+yEDns8CS+/O/GHIZqDcI
F1IVlwNFLPWGoMjpGOSoWDrfMGTldDhTcljqWWF+nH730eMs9axQESvP99Ow
1HsBm4vfToq6h/U2OBRlOploxHMbPAwVL7jVj54ddpgi0ivHsL8dHlyMvKfk
Gen97RAcaCvqDzBSzwFlhffrLwQbqecAaVu045fFRuo5Qatp0QaHG6nnBH1J
oGphJHpOmC41hzeI0BuBzwYf+CrF6I2AtMLvvFaM3ijUKxNqQsXojUJK3auy
MyL0RqFKmN0WH4neGLR3B7CyCPTGIHffyJrc19Ebh58HoiXCReiNw/XhmJ9W
haA3DvOyOs4MzEFvAjzvVhQu80dvAhIVU3f8fdGbhC7X3aeVHvx+k/BkX139
1ARLvUnQHrDmL3bgPqYgVu+bHDKI+5iC2dE/NDl6cB/T0Glrqr3did40/FnQ
PLyHRW8aNknkRkkTei5YdfZm7/O/0HOBZTe358of6Llhh27908O30HPD0d9q
V+y9ip4bNnburfi2Fr2X8J6sTaKuRO8lnDvAT3KeRc8De8xbRrafQs8DJeW+
X7uK8X/0wH71w4u/f0/rFzKEl75gXFNA+ykZ0pzz8c76POodZEh6cVy1IJf2
1zLEWpVpz8+hfh9DAuve+XDJTvQ4JH52wf6hT9HjEMG6lUzfNvQ45HZve4zg
I/Q4ZG7A0rgtaehxiG61grDJ6HFJSenaoFwVelyySWYpf1+JHpeMPWpXSxXo
ccljU8ro2jXoccmlY3J5IUGPR94qPLzcJEePR2rEW4syYtHjkTzmtMctQ49H
BF0TH+iWo8cjrU96w05FoccnV3Xtqh8l6PGJVfJr7XkRenzSceRNfsNS9Pgk
+XE0zIlAj0/e0DTGfylEz4dk590MMoeh50P6RRnVny9Cz4eEhjcKXnkNPR+y
PTYh9W4IC/8ChLGL4w==
              "]]}, Annotation[#, {{Legended}, Charting`Private`Tag, {}}]& ], 
           Annotation[#, "Charting`Private`Tag#1"]& ]}, {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
        StyleBox[
         DynamicBox[
          (Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
              Annotation[
               Annotation[{
                 Hue[0.67, 0.6, 0.6], 
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[28, 9]], 
                  PointSize[0.007]], 
                 Line[CompressedData["
1:eJw10ntMU3cUB/DbBwRXYD4QdCiug4hdm8EsdcF1OT+ng4qdFkQCKiNT2Jib
20SjzAhzgahzTIwOJyiKskGhojP1XbMlZswXMCi9RQYYWgSkQO2DN63d6H7n
m9zcP345n3N+91zhtq+SsrgMw6T998y8P/GmGzakuS271I0QI52JCfg1wmst
3/wNjDdmUP3TLcgqaoYGb8zgV13sf211C5SVzqQHghyH1qmftcD/3jPQKCXc
73bpwctJe2Hluezr5UN66vXBkYSyVkVqKzR6vT6wCy8nnr7RSr1+yNywsStj
loF6z0GWOSssKslA5xsARZXtRcoJA/UssCLxoM7+yEDns8CS+/O/GHIZqDcI
F1IVlwNFLPWGoMjpGOSoWDrfMGTldDhTcljqWWF+nH730eMs9axQESvP99Ow
1HsBm4vfToq6h/U2OBRlOploxHMbPAwVL7jVj54ddpgi0ivHsL8dHlyMvKfk
Gen97RAcaCvqDzBSzwFlhffrLwQbqecAaVu045fFRuo5Qatp0QaHG6nnBH1J
oGphJHpOmC41hzeI0BuBzwYf+CrF6I2AtMLvvFaM3ijUKxNqQsXojUJK3auy
MyL0RqFKmN0WH4neGLR3B7CyCPTGIHffyJrc19Ebh58HoiXCReiNw/XhmJ9W
haA3DvOyOs4MzEFvAjzvVhQu80dvAhIVU3f8fdGbhC7X3aeVHvx+k/BkX139
1ARLvUnQHrDmL3bgPqYgVu+bHDKI+5iC2dE/NDl6cB/T0Glrqr3did40/FnQ
PLyHRW8aNknkRkkTei5YdfZm7/O/0HOBZTe358of6Llhh27908O30HPD0d9q
V+y9ip4bNnburfi2Fr2X8J6sTaKuRO8lnDvAT3KeRc8De8xbRrafQs8DJeW+
X7uK8X/0wH71w4u/f0/rFzKEl75gXFNA+ykZ0pzz8c76POodZEh6cVy1IJf2
1zLEWpVpz8+hfh9DAuve+XDJTvQ4JH52wf6hT9HjEMG6lUzfNvQ45HZve4zg
I/Q4ZG7A0rgtaehxiG61grDJ6HFJSenaoFwVelyySWYpf1+JHpeMPWpXSxXo
ccljU8ro2jXoccmlY3J5IUGPR94qPLzcJEePR2rEW4syYtHjkTzmtMctQ49H
BF0TH+iWo8cjrU96w05FoccnV3Xtqh8l6PGJVfJr7XkRenzSceRNfsNS9Pgk
+XE0zIlAj0/e0DTGfylEz4dk590MMoeh50P6RRnVny9Cz4eEhjcKXnkNPR+y
PTYh9W4IC/8ChLGL4w==
                  "]]}, {{Legended}, Charting`Private`Tag, {}}], 
               "Charting`Private`Tag#1"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
                0.3989422804014327}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
               "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
               "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
               "DefaultStyle" -> {
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[28, 9]], 
                  PointSize[0.007]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListLinePlot, "GroupHighlight" -> 
               False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
               0.3989422804014327}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[28, 9]], 
                 PointSize[0.007]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>], 
          ImageSizeCache -> {{
           4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
         False]}, 
       Annotation[{{{}, {}, 
          Annotation[
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[28, 9]], 
              PointSize[0.007]], 
             Line[CompressedData["
1:eJw10ntMU3cUB/DbBwRXYD4QdCiug4hdm8EsdcF1OT+ng4qdFkQCKiNT2Jib
20SjzAhzgahzTIwOJyiKskGhojP1XbMlZswXMCi9RQYYWgSkQO2DN63d6H7n
m9zcP345n3N+91zhtq+SsrgMw6T998y8P/GmGzakuS271I0QI52JCfg1wmst
3/wNjDdmUP3TLcgqaoYGb8zgV13sf211C5SVzqQHghyH1qmftcD/3jPQKCXc
73bpwctJe2Hluezr5UN66vXBkYSyVkVqKzR6vT6wCy8nnr7RSr1+yNywsStj
loF6z0GWOSssKslA5xsARZXtRcoJA/UssCLxoM7+yEDns8CS+/O/GHIZqDcI
F1IVlwNFLPWGoMjpGOSoWDrfMGTldDhTcljqWWF+nH730eMs9axQESvP99Ow
1HsBm4vfToq6h/U2OBRlOploxHMbPAwVL7jVj54ddpgi0ivHsL8dHlyMvKfk
Gen97RAcaCvqDzBSzwFlhffrLwQbqecAaVu045fFRuo5Qatp0QaHG6nnBH1J
oGphJHpOmC41hzeI0BuBzwYf+CrF6I2AtMLvvFaM3ijUKxNqQsXojUJK3auy
MyL0RqFKmN0WH4neGLR3B7CyCPTGIHffyJrc19Ebh58HoiXCReiNw/XhmJ9W
haA3DvOyOs4MzEFvAjzvVhQu80dvAhIVU3f8fdGbhC7X3aeVHvx+k/BkX139
1ARLvUnQHrDmL3bgPqYgVu+bHDKI+5iC2dE/NDl6cB/T0Glrqr3did40/FnQ
PLyHRW8aNknkRkkTei5YdfZm7/O/0HOBZTe358of6Llhh27908O30HPD0d9q
V+y9ip4bNnburfi2Fr2X8J6sTaKuRO8lnDvAT3KeRc8De8xbRrafQs8DJeW+
X7uK8X/0wH71w4u/f0/rFzKEl75gXFNA+ykZ0pzz8c76POodZEh6cVy1IJf2
1zLEWpVpz8+hfh9DAuve+XDJTvQ4JH52wf6hT9HjEMG6lUzfNvQ45HZve4zg
I/Q4ZG7A0rgtaehxiG61grDJ6HFJSenaoFwVelyySWYpf1+JHpeMPWpXSxXo
ccljU8ro2jXoccmlY3J5IUGPR94qPLzcJEePR2rEW4syYtHjkTzmtMctQ49H
BF0TH+iWo8cjrU96w05FoccnV3Xtqh8l6PGJVfJr7XkRenzSceRNfsNS9Pgk
+XE0zIlAj0/e0DTGfylEz4dk590MMoeh50P6RRnVny9Cz4eEhjcKXnkNPR+y
PTYh9W4IC/8ChLGL4w==
              "]]}, {{Legended}, Charting`Private`Tag, {}}], 
           "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
            0.3989422804014327}}, "Frame" -> {{False, False}, {False, False}},
            "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[28, 9]], 
              PointSize[0.007]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLinePlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}, {{}, 
      InterpretationBox[{
        TagBox[{{}, {}, 
          TagBox[
           TagBox[{
             Hue[
              NCache[
               Rational[32, 9], 3.5555555555555554`]], 
             PointSize[0.007], 
             AbsoluteThickness[2], 
             LineBox[CompressedData["
1:eJw91HtMk1cUAPCvL92Yksw5lHTj4SgEdSwEDZSh5w5tRcfY4qawGZURBJEt
ZS4WCBHHaIe6LODEacGBysJwSjRj7KFzwzTjMXVgv6/oKhW0UoqVrtAHlBY6
qfd4ki/3jy/3d8695+ZE5ig27+IzDPPB429uzQvEECQNlF5wfnQDViXMxT0Y
qN//TlZ8LzCBuA/SHJ/hvQ/74Hog7sMihT9e8/xNqNPMhQnUg8atueduwhPv
AQwlZrbNj9dBgEsYhpmfr523faejnhkyG2PT9jzLwo2AZ4bfMpYvO5rNUm8E
clm5O+U8Sz0L/LJu0OMaY2l9o/BMacrwghiOeg9BPL6J1WRxtL6HINqacriq
kqOeFVSO9pH6Fo56jyBRPc9V3s3R+sagSyqr7zChZ4MOfniUcRo9G9hHNmhJ
sJ56/4GpbTp7U5ie7rfD6T0q9q0V+N8Ohe0Xfji2Wk+9cdDcKWvOXaOn+cfB
XVlkdafq6fnHoSG1l1cpR28CasuzzyanoTcBTZFxh95MQ88BKq2uY1COngNq
1hl2hq1HzwFfBQ11riDoOeFIssoV+zp6Tlj6+2hX0tP6XHDYJolWxqHnArWs
P2Y2Gj0XfLzf8qr16XndwNtR4dwSgp4b/HW9DVsWojcJ8vBP/vAL0JuEtrXi
rN2P7/OJNwn2HrX5tB3vfwpauIPbr5ixX1NwsvfAyr8HsB8eCBFEy/p12D8P
RJUMRti60fNARAlz7aU/0ZsG5ZqyR4Xt6E3D1eVig+kcel6YKla3fHkGPS8E
b4tJLNCg54XuSO7tihr0fHBlSclPt6rQ88HZ/J1SxQH0ZiCv9OKdjcXozUBD
1YnbuxXozUCP0a69no/eLKj7xQ37stGbBW1EnyXnffT8EB528tLRzej54YUz
3r556fge/RB6aPTUJRndH8qQbzulua1A86Uz5G5fzUqjlHqfMcS6QGLesIrm
b2NIZmpjgTWO+maGHGtqrvgrFj0ekZUzDjYKPR4RMQ8+XxyBHo+Yj6/2qcTo
8cjebV0JryxBj0eq5JefG1uEHp/s8i1TDgWjxycvL55UeoPQ45OkheWSlPno
8ck3zqTWUwL0+CSkriAjhkFPQD4NWr/jHx+dH+kCkukxyGs9LPUE5LUfuS+K
3Sz1BCS/03lR6aDzxCwgjVZVYY2dzptQIZEsbVZox9ATklvW6oPBVvSEJHHj
1a+LLOgJie5fSZllGD0hqeWS1+4zoSciE+/CyIv30BORtMtF1T130RORX43y
7dUD6IlISOv3lXkG9ERkb1PYGxm3WfgfnOSfVQ==
              "]]}, Annotation[#, {{Legended}, Charting`Private`Tag, {}}]& ], 
           Annotation[#, "Charting`Private`Tag#1"]& ]}, {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
        StyleBox[
         DynamicBox[
          (Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
              Annotation[
               Annotation[{
                 Hue[0.67, 0.6, 0.6], 
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[32, 9]], 
                  PointSize[0.007]], 
                 Line[CompressedData["
1:eJw91HtMk1cUAPCvL92Yksw5lHTj4SgEdSwEDZSh5w5tRcfY4qawGZURBJEt
ZS4WCBHHaIe6LODEacGBysJwSjRj7KFzwzTjMXVgv6/oKhW0UoqVrtAHlBY6
qfd4ki/3jy/3d8695+ZE5ig27+IzDPPB429uzQvEECQNlF5wfnQDViXMxT0Y
qN//TlZ8LzCBuA/SHJ/hvQ/74Hog7sMihT9e8/xNqNPMhQnUg8atueduwhPv
AQwlZrbNj9dBgEsYhpmfr523faejnhkyG2PT9jzLwo2AZ4bfMpYvO5rNUm8E
clm5O+U8Sz0L/LJu0OMaY2l9o/BMacrwghiOeg9BPL6J1WRxtL6HINqacriq
kqOeFVSO9pH6Fo56jyBRPc9V3s3R+sagSyqr7zChZ4MOfniUcRo9G9hHNmhJ
sJ56/4GpbTp7U5ie7rfD6T0q9q0V+N8Ohe0Xfji2Wk+9cdDcKWvOXaOn+cfB
XVlkdafq6fnHoSG1l1cpR28CasuzzyanoTcBTZFxh95MQ88BKq2uY1COngNq
1hl2hq1HzwFfBQ11riDoOeFIssoV+zp6Tlj6+2hX0tP6XHDYJolWxqHnArWs
P2Y2Gj0XfLzf8qr16XndwNtR4dwSgp4b/HW9DVsWojcJ8vBP/vAL0JuEtrXi
rN2P7/OJNwn2HrX5tB3vfwpauIPbr5ixX1NwsvfAyr8HsB8eCBFEy/p12D8P
RJUMRti60fNARAlz7aU/0ZsG5ZqyR4Xt6E3D1eVig+kcel6YKla3fHkGPS8E
b4tJLNCg54XuSO7tihr0fHBlSclPt6rQ88HZ/J1SxQH0ZiCv9OKdjcXozUBD
1YnbuxXozUCP0a69no/eLKj7xQ37stGbBW1EnyXnffT8EB528tLRzej54YUz
3r556fge/RB6aPTUJRndH8qQbzulua1A86Uz5G5fzUqjlHqfMcS6QGLesIrm
b2NIZmpjgTWO+maGHGtqrvgrFj0ekZUzDjYKPR4RMQ8+XxyBHo+Yj6/2qcTo
8cjebV0JryxBj0eq5JefG1uEHp/s8i1TDgWjxycvL55UeoPQ45OkheWSlPno
8ck3zqTWUwL0+CSkriAjhkFPQD4NWr/jHx+dH+kCkukxyGs9LPUE5LUfuS+K
3Sz1BCS/03lR6aDzxCwgjVZVYY2dzptQIZEsbVZox9ATklvW6oPBVvSEJHHj
1a+LLOgJie5fSZllGD0hqeWS1+4zoSciE+/CyIv30BORtMtF1T130RORX43y
7dUD6IlISOv3lXkG9ERkb1PYGxm3WfgfnOSfVQ==
                  "]]}, {{Legended}, Charting`Private`Tag, {}}], 
               "Charting`Private`Tag#1"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
                0.3989422804014327}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
               "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
               "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
               "DefaultStyle" -> {
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[32, 9]], 
                  PointSize[0.007]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListLinePlot, "GroupHighlight" -> 
               False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
               0.3989422804014327}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[32, 9]], 
                 PointSize[0.007]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>], 
          ImageSizeCache -> {{
           4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
         False]}, 
       Annotation[{{{}, {}, 
          Annotation[
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[32, 9]], 
              PointSize[0.007]], 
             Line[CompressedData["
1:eJw91HtMk1cUAPCvL92Yksw5lHTj4SgEdSwEDZSh5w5tRcfY4qawGZURBJEt
ZS4WCBHHaIe6LODEacGBysJwSjRj7KFzwzTjMXVgv6/oKhW0UoqVrtAHlBY6
qfd4ki/3jy/3d8695+ZE5ig27+IzDPPB429uzQvEECQNlF5wfnQDViXMxT0Y
qN//TlZ8LzCBuA/SHJ/hvQ/74Hog7sMihT9e8/xNqNPMhQnUg8atueduwhPv
AQwlZrbNj9dBgEsYhpmfr523faejnhkyG2PT9jzLwo2AZ4bfMpYvO5rNUm8E
clm5O+U8Sz0L/LJu0OMaY2l9o/BMacrwghiOeg9BPL6J1WRxtL6HINqacriq
kqOeFVSO9pH6Fo56jyBRPc9V3s3R+sagSyqr7zChZ4MOfniUcRo9G9hHNmhJ
sJ56/4GpbTp7U5ie7rfD6T0q9q0V+N8Ohe0Xfji2Wk+9cdDcKWvOXaOn+cfB
XVlkdafq6fnHoSG1l1cpR28CasuzzyanoTcBTZFxh95MQ88BKq2uY1COngNq
1hl2hq1HzwFfBQ11riDoOeFIssoV+zp6Tlj6+2hX0tP6XHDYJolWxqHnArWs
P2Y2Gj0XfLzf8qr16XndwNtR4dwSgp4b/HW9DVsWojcJ8vBP/vAL0JuEtrXi
rN2P7/OJNwn2HrX5tB3vfwpauIPbr5ixX1NwsvfAyr8HsB8eCBFEy/p12D8P
RJUMRti60fNARAlz7aU/0ZsG5ZqyR4Xt6E3D1eVig+kcel6YKla3fHkGPS8E
b4tJLNCg54XuSO7tihr0fHBlSclPt6rQ88HZ/J1SxQH0ZiCv9OKdjcXozUBD
1YnbuxXozUCP0a69no/eLKj7xQ37stGbBW1EnyXnffT8EB528tLRzej54YUz
3r556fge/RB6aPTUJRndH8qQbzulua1A86Uz5G5fzUqjlHqfMcS6QGLesIrm
b2NIZmpjgTWO+maGHGtqrvgrFj0ekZUzDjYKPR4RMQ8+XxyBHo+Yj6/2qcTo
8cjebV0JryxBj0eq5JefG1uEHp/s8i1TDgWjxycvL55UeoPQ45OkheWSlPno
8ck3zqTWUwL0+CSkriAjhkFPQD4NWr/jHx+dH+kCkukxyGs9LPUE5LUfuS+K
3Sz1BCS/03lR6aDzxCwgjVZVYY2dzptQIZEsbVZox9ATklvW6oPBVvSEJHHj
1a+LLOgJie5fSZllGD0hqeWS1+4zoSciE+/CyIv30BORtMtF1T130RORX43y
7dUD6IlISOv3lXkG9ERkb1PYGxm3WfgfnOSfVQ==
              "]]}, {{Legended}, Charting`Private`Tag, {}}], 
           "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
            0.3989422804014327}}, "Frame" -> {{False, False}, {False, False}},
            "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[32, 9]], 
              PointSize[0.007]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLinePlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}, {{}, 
      InterpretationBox[{
        TagBox[{{}, {}, 
          TagBox[
           TagBox[{
             Hue[4], 
             PointSize[0.007], 
             AbsoluteThickness[2], 
             LineBox[CompressedData["
1:eJw103tMk1cYB+CvXwvilhGMKF6m3AwKYkErMCf6HjAgUSBeIt6nk9TbpuKm
RBCzgqKVNl7RCKIICVpEBFKTxSGbdlkaY0Ho1zBMq3RSLkKlFFpouVhHPe8v
OTl/nJznvOcWuO/YJjHLMMy2/9tkv98dI9yVKSIfzmqE5aLJ/AeNR5R2haYJ
GHfeg+92m784pBk07ryHnWz8uKaxGYqLJtMBMfH3A6790AJfPBPEH21XzNa3
gJsTdYKr8pVRn6ClXhds5fIWLC3TQqPb64Ip/sHiKIuWet0gDTYvbljKUa8H
VN8tCU87zNH6PoB8fqQwtZijXi+obUHnnqk4Wl8vHP/jcLXMxFGvD6ruOe25
jI56ZuBKhRVJfjpa30dYzX375/FQHfX6YYX1wdmcGB31+kHkNcPVFqejngXe
+KarepNw/gAE7cny/ToFxwdArVdXFqSiZ4XvX99glSm4vhVM8s256nU6un8r
+EfkJHomojcI0ZJ9BgWgNwhbLeH1phj0hiCupLuqT4jeEIgiqn3MC9AbgptV
a/2mzUHPBrdlkfo8b/RsIFT+fHo/i54dfFRbFr2z43nboW5jf/jUDxz17PD0
xdthvoGj3jAUWcr9e5rwfIchSDZySvMC72MEFi6sn/fPE/RGIKAyXdrxAL0R
cF5ueBx9Gz0HhO/mgl9dQs8BhkP5sVV56Dkh0JIV256JnhOevDRJjvyEnhPk
svLaHXvRG4WvWmv6KregNwqutnrnrvXojUFLZ86ZE3HojUFxRMb0gRj0xuC8
WCdvEqI3Dp2REi/vEPTGIW1u65xH89CbAOvcnr6KGehNwPngN5sc36A3AQde
P/5Y6oneJzga2xBV5ML3/gk8QruvGB34P1yQWGDf88uglnouqNvVNnW9Gf+L
CwQvZZ4Huuj82QyJkhg7VEY6nswQv5KQlJ166kkYsqxwpfeSVu2X9ZUMmbkm
Y2ZUC/W7GBJ2anl2hgY9HhGHdf5qUKPHI9dretIz/0aPR4Jkq5tX/oUej3iN
lqeH1aPHI1cO/miG39FjyS2JeUe2Ej2WFF9Iff5vDXosiU7ITU57hB5LHiqe
JtsU6LHkIlcbWluBHp9oPQfF0nL0+KRwkajkdCl6fJLk8+yMtAQ9PinLam+u
LkKPT86dvHCs9yZ6ApL/W2vCqkL0BCRF/3ZDxVX0BMTbcfBO4GX0BMSg0yfW
ydETkHi/gMzNBeh5EMf2O3unSNHzIFZe0lpNPnoeRJs9drLsrBY+Axkdj60=

              "]]}, Annotation[#, {{Legended}, Charting`Private`Tag, {}}]& ], 
           Annotation[#, "Charting`Private`Tag#1"]& ]}, {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
        StyleBox[
         DynamicBox[
          (Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
              Annotation[
               Annotation[{
                 Hue[0.67, 0.6, 0.6], 
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[4], 
                  PointSize[0.007]], 
                 Line[CompressedData["
1:eJw103tMk1cYB+CvXwvilhGMKF6m3AwKYkErMCf6HjAgUSBeIt6nk9TbpuKm
RBCzgqKVNl7RCKIICVpEBFKTxSGbdlkaY0Ho1zBMq3RSLkKlFFpouVhHPe8v
OTl/nJznvOcWuO/YJjHLMMy2/9tkv98dI9yVKSIfzmqE5aLJ/AeNR5R2haYJ
GHfeg+92m784pBk07ryHnWz8uKaxGYqLJtMBMfH3A6790AJfPBPEH21XzNa3
gJsTdYKr8pVRn6ClXhds5fIWLC3TQqPb64Ip/sHiKIuWet0gDTYvbljKUa8H
VN8tCU87zNH6PoB8fqQwtZijXi+obUHnnqk4Wl8vHP/jcLXMxFGvD6ruOe25
jI56ZuBKhRVJfjpa30dYzX375/FQHfX6YYX1wdmcGB31+kHkNcPVFqejngXe
+KarepNw/gAE7cny/ToFxwdArVdXFqSiZ4XvX99glSm4vhVM8s256nU6un8r
+EfkJHomojcI0ZJ9BgWgNwhbLeH1phj0hiCupLuqT4jeEIgiqn3MC9AbgptV
a/2mzUHPBrdlkfo8b/RsIFT+fHo/i54dfFRbFr2z43nboW5jf/jUDxz17PD0
xdthvoGj3jAUWcr9e5rwfIchSDZySvMC72MEFi6sn/fPE/RGIKAyXdrxAL0R
cF5ueBx9Gz0HhO/mgl9dQs8BhkP5sVV56Dkh0JIV256JnhOevDRJjvyEnhPk
svLaHXvRG4WvWmv6KregNwqutnrnrvXojUFLZ86ZE3HojUFxRMb0gRj0xuC8
WCdvEqI3Dp2REi/vEPTGIW1u65xH89CbAOvcnr6KGehNwPngN5sc36A3AQde
P/5Y6oneJzga2xBV5ML3/gk8QruvGB34P1yQWGDf88uglnouqNvVNnW9Gf+L
CwQvZZ4Huuj82QyJkhg7VEY6nswQv5KQlJ166kkYsqxwpfeSVu2X9ZUMmbkm
Y2ZUC/W7GBJ2anl2hgY9HhGHdf5qUKPHI9dretIz/0aPR4Jkq5tX/oUej3iN
lqeH1aPHI1cO/miG39FjyS2JeUe2Ej2WFF9Iff5vDXosiU7ITU57hB5LHiqe
JtsU6LHkIlcbWluBHp9oPQfF0nL0+KRwkajkdCl6fJLk8+yMtAQ9PinLam+u
LkKPT86dvHCs9yZ6ApL/W2vCqkL0BCRF/3ZDxVX0BMTbcfBO4GX0BMSg0yfW
ydETkHi/gMzNBeh5EMf2O3unSNHzIFZe0lpNPnoeRJs9drLsrBY+Axkdj60=

                  "]]}, {{Legended}, Charting`Private`Tag, {}}], 
               "Charting`Private`Tag#1"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
                0.3989422804014327}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
               "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
               "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
               "DefaultStyle" -> {
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[4], 
                  PointSize[0.007]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListLinePlot, "GroupHighlight" -> 
               False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
               0.3989422804014327}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 AbsoluteThickness[2], 
                 Hue[4], 
                 PointSize[0.007]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>], 
          ImageSizeCache -> {{
           4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
         False]}, 
       Annotation[{{{}, {}, 
          Annotation[
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              AbsoluteThickness[2], 
              Hue[4], 
              PointSize[0.007]], 
             Line[CompressedData["
1:eJw103tMk1cYB+CvXwvilhGMKF6m3AwKYkErMCf6HjAgUSBeIt6nk9TbpuKm
RBCzgqKVNl7RCKIICVpEBFKTxSGbdlkaY0Ho1zBMq3RSLkKlFFpouVhHPe8v
OTl/nJznvOcWuO/YJjHLMMy2/9tkv98dI9yVKSIfzmqE5aLJ/AeNR5R2haYJ
GHfeg+92m784pBk07ryHnWz8uKaxGYqLJtMBMfH3A6790AJfPBPEH21XzNa3
gJsTdYKr8pVRn6ClXhds5fIWLC3TQqPb64Ip/sHiKIuWet0gDTYvbljKUa8H
VN8tCU87zNH6PoB8fqQwtZijXi+obUHnnqk4Wl8vHP/jcLXMxFGvD6ruOe25
jI56ZuBKhRVJfjpa30dYzX375/FQHfX6YYX1wdmcGB31+kHkNcPVFqejngXe
+KarepNw/gAE7cny/ToFxwdArVdXFqSiZ4XvX99glSm4vhVM8s256nU6un8r
+EfkJHomojcI0ZJ9BgWgNwhbLeH1phj0hiCupLuqT4jeEIgiqn3MC9AbgptV
a/2mzUHPBrdlkfo8b/RsIFT+fHo/i54dfFRbFr2z43nboW5jf/jUDxz17PD0
xdthvoGj3jAUWcr9e5rwfIchSDZySvMC72MEFi6sn/fPE/RGIKAyXdrxAL0R
cF5ueBx9Gz0HhO/mgl9dQs8BhkP5sVV56Dkh0JIV256JnhOevDRJjvyEnhPk
svLaHXvRG4WvWmv6KregNwqutnrnrvXojUFLZ86ZE3HojUFxRMb0gRj0xuC8
WCdvEqI3Dp2REi/vEPTGIW1u65xH89CbAOvcnr6KGehNwPngN5sc36A3AQde
P/5Y6oneJzga2xBV5ML3/gk8QruvGB34P1yQWGDf88uglnouqNvVNnW9Gf+L
CwQvZZ4Huuj82QyJkhg7VEY6nswQv5KQlJ166kkYsqxwpfeSVu2X9ZUMmbkm
Y2ZUC/W7GBJ2anl2hgY9HhGHdf5qUKPHI9dretIz/0aPR4Jkq5tX/oUej3iN
lqeH1aPHI1cO/miG39FjyS2JeUe2Ej2WFF9Iff5vDXosiU7ITU57hB5LHiqe
JtsU6LHkIlcbWluBHp9oPQfF0nL0+KRwkajkdCl6fJLk8+yMtAQ9PinLam+u
LkKPT86dvHCs9yZ6ApL/W2vCqkL0BCRF/3ZDxVX0BMTbcfBO4GX0BMSg0yfW
ydETkHi/gMzNBeh5EMf2O3unSNHzIFZe0lpNPnoeRJs9drLsrBY+Axkdj60=

              "]]}, {{Legended}, Charting`Private`Tag, {}}], 
           "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
            0.3989422804014327}}, "Frame" -> {{False, False}, {False, False}},
            "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              AbsoluteThickness[2], 
              Hue[4], 
              PointSize[0.007]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLinePlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}, {{}, 
      InterpretationBox[{
        TagBox[{{}, {}, 
          TagBox[
           TagBox[{
             Hue[
              NCache[
               Rational[40, 9], 4.444444444444445]], 
             PointSize[0.007], 
             AbsoluteThickness[2], 
             LineBox[CompressedData["
1:eJw10n1MFGQcB/B7bQdNbXC8HCPIZBh0onJQIS/fR8kJU0GwAkVmuuGQlWKc
RVCQxVSEydQr55Gz4mTNI1aDOQc0GKGm3gF35wrXNeV4UV7i7TjvzgMpruf3
3Z49fzx7Ps/v99uz+uDR7AKRQCDI/W8t74e8eYRaV01UvM6AONVyBvFC1IFm
XWovBN7YkOgYDU9r7oPBGxuSuvreKivph/bScoZgk/9U7nL1439vGMVWjU1R
ZIKXU43g5oDPDwV3TNwbxeLegGPJCjOMXm8U7aojxu48M/ce47Or5u+M583c
e4KFtIw1U51mXt8Y7HvGrquHzdwbx3jfHWe50MLrG0dzq/bGXJCFexP4uzPW
oHvNwr1JlH01nbIlzsLr+wf+h/NeLEi0cG8KmUnyL79OIW8K/h992rgzhbxp
BDteafdsovszeBBzZp0kns5noG4slP6mJG8Wg6uC7bWv0vuz+Guo2u/nQAvv
fxa6b7pK1D7kzcG8xe+TUA/NYw4+ykM+IxPUrx2+Yuk9qZXmY8fD/eHRv9yj
edpx7uO2Unm7mXvzkP2+UZJ7jbx5NP86HXvlEnkOJGSV6GXV5DkQ3c1ONpeS
50CkzLemsZC8p1h/d3OpaA95T3G1SL27P508J7QVMV0hieQ5ITo9t3dMSZ4T
32/UB2wOJ8+FXVtjLkT4kedC1a2mSo2UPDcqpBnDdW4T99zoePdbtXzKxD03
zLMT98OG6L89wy2Zc+DagIl7z/CmXNre0kv/z4Mz9SHb426S50Fcj2/Q2g7y
PLjcqq852ULeAlqs1lU79eQt4HWFLOR4A3mLqDhnZO568hZRefDUtvsa8hbh
uJC+VniWvOf4IMMhLz9F3nNkF49UJZ8gbwl9bT8q3y4nbwm3BxpFNcfJW4K4
rAori/l9hYAN/tmQe7eIn+8QsNL8HkFHAfe+ELDJIw/XPHqfv98iYHpN6rBq
H/dHBazOln2xNYc8IQu7+Eb3/t3kCVnkvDZQlUmekAVnnjiq3E6ekBWmxfam
byNPyOQP3supTiVPxBqyknaNgTwRu314a2hhEnkiVus6vUmSQJ6I6YyXUzvi
yROx67nnH5+NJU/MSrBysmw9eWIW0VQfXakkT8xe/iOgThtFnpjFTCYEGiLJ
E7MKWY7BL4I8CXvSpDB8uJo8CTONFydbw8iTsLR9de/kh5InYZa8FVkzCvIk
bMOxDZ9rgsiTssy2nHXpAeRJ2Y0DVZ0r/MmTsp58o3bwJRP+BSPFePI=
              "]]}, Annotation[#, {{Legended}, Charting`Private`Tag, {}}]& ], 
           Annotation[#, "Charting`Private`Tag#1"]& ]}, {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
        StyleBox[
         DynamicBox[
          (Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
              Annotation[
               Annotation[{
                 Hue[0.67, 0.6, 0.6], 
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[40, 9]], 
                  PointSize[0.007]], 
                 Line[CompressedData["
1:eJw10n1MFGQcB/B7bQdNbXC8HCPIZBh0onJQIS/fR8kJU0GwAkVmuuGQlWKc
RVCQxVSEydQr55Gz4mTNI1aDOQc0GKGm3gF35wrXNeV4UV7i7TjvzgMpruf3
3Z49fzx7Ps/v99uz+uDR7AKRQCDI/W8t74e8eYRaV01UvM6AONVyBvFC1IFm
XWovBN7YkOgYDU9r7oPBGxuSuvreKivph/bScoZgk/9U7nL1439vGMVWjU1R
ZIKXU43g5oDPDwV3TNwbxeLegGPJCjOMXm8U7aojxu48M/ce47Or5u+M583c
e4KFtIw1U51mXt8Y7HvGrquHzdwbx3jfHWe50MLrG0dzq/bGXJCFexP4uzPW
oHvNwr1JlH01nbIlzsLr+wf+h/NeLEi0cG8KmUnyL79OIW8K/h992rgzhbxp
BDteafdsovszeBBzZp0kns5noG4slP6mJG8Wg6uC7bWv0vuz+Guo2u/nQAvv
fxa6b7pK1D7kzcG8xe+TUA/NYw4+ykM+IxPUrx2+Yuk9qZXmY8fD/eHRv9yj
edpx7uO2Unm7mXvzkP2+UZJ7jbx5NP86HXvlEnkOJGSV6GXV5DkQ3c1ONpeS
50CkzLemsZC8p1h/d3OpaA95T3G1SL27P508J7QVMV0hieQ5ITo9t3dMSZ4T
32/UB2wOJ8+FXVtjLkT4kedC1a2mSo2UPDcqpBnDdW4T99zoePdbtXzKxD03
zLMT98OG6L89wy2Zc+DagIl7z/CmXNre0kv/z4Mz9SHb426S50Fcj2/Q2g7y
PLjcqq852ULeAlqs1lU79eQt4HWFLOR4A3mLqDhnZO568hZRefDUtvsa8hbh
uJC+VniWvOf4IMMhLz9F3nNkF49UJZ8gbwl9bT8q3y4nbwm3BxpFNcfJW4K4
rAori/l9hYAN/tmQe7eIn+8QsNL8HkFHAfe+ELDJIw/XPHqfv98iYHpN6rBq
H/dHBazOln2xNYc8IQu7+Eb3/t3kCVnkvDZQlUmekAVnnjiq3E6ekBWmxfam
byNPyOQP3supTiVPxBqyknaNgTwRu314a2hhEnkiVus6vUmSQJ6I6YyXUzvi
yROx67nnH5+NJU/MSrBysmw9eWIW0VQfXakkT8xe/iOgThtFnpjFTCYEGiLJ
E7MKWY7BL4I8CXvSpDB8uJo8CTONFydbw8iTsLR9de/kh5InYZa8FVkzCvIk
bMOxDZ9rgsiTssy2nHXpAeRJ2Y0DVZ0r/MmTsp58o3bwJRP+BSPFePI=
                  "]]}, {{Legended}, Charting`Private`Tag, {}}], 
               "Charting`Private`Tag#1"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
                0.3989422804014327}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
               "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
               "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
               "DefaultStyle" -> {
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[40, 9]], 
                  PointSize[0.007]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListLinePlot, "GroupHighlight" -> 
               False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
               0.3989422804014327}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[40, 9]], 
                 PointSize[0.007]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>], 
          ImageSizeCache -> {{
           4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
         False]}, 
       Annotation[{{{}, {}, 
          Annotation[
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[40, 9]], 
              PointSize[0.007]], 
             Line[CompressedData["
1:eJw10n1MFGQcB/B7bQdNbXC8HCPIZBh0onJQIS/fR8kJU0GwAkVmuuGQlWKc
RVCQxVSEydQr55Gz4mTNI1aDOQc0GKGm3gF35wrXNeV4UV7i7TjvzgMpruf3
3Z49fzx7Ps/v99uz+uDR7AKRQCDI/W8t74e8eYRaV01UvM6AONVyBvFC1IFm
XWovBN7YkOgYDU9r7oPBGxuSuvreKivph/bScoZgk/9U7nL1439vGMVWjU1R
ZIKXU43g5oDPDwV3TNwbxeLegGPJCjOMXm8U7aojxu48M/ce47Or5u+M583c
e4KFtIw1U51mXt8Y7HvGrquHzdwbx3jfHWe50MLrG0dzq/bGXJCFexP4uzPW
oHvNwr1JlH01nbIlzsLr+wf+h/NeLEi0cG8KmUnyL79OIW8K/h992rgzhbxp
BDteafdsovszeBBzZp0kns5noG4slP6mJG8Wg6uC7bWv0vuz+Guo2u/nQAvv
fxa6b7pK1D7kzcG8xe+TUA/NYw4+ykM+IxPUrx2+Yuk9qZXmY8fD/eHRv9yj
edpx7uO2Unm7mXvzkP2+UZJ7jbx5NP86HXvlEnkOJGSV6GXV5DkQ3c1ONpeS
50CkzLemsZC8p1h/d3OpaA95T3G1SL27P508J7QVMV0hieQ5ITo9t3dMSZ4T
32/UB2wOJ8+FXVtjLkT4kedC1a2mSo2UPDcqpBnDdW4T99zoePdbtXzKxD03
zLMT98OG6L89wy2Zc+DagIl7z/CmXNre0kv/z4Mz9SHb426S50Fcj2/Q2g7y
PLjcqq852ULeAlqs1lU79eQt4HWFLOR4A3mLqDhnZO568hZRefDUtvsa8hbh
uJC+VniWvOf4IMMhLz9F3nNkF49UJZ8gbwl9bT8q3y4nbwm3BxpFNcfJW4K4
rAori/l9hYAN/tmQe7eIn+8QsNL8HkFHAfe+ELDJIw/XPHqfv98iYHpN6rBq
H/dHBazOln2xNYc8IQu7+Eb3/t3kCVnkvDZQlUmekAVnnjiq3E6ekBWmxfam
byNPyOQP3supTiVPxBqyknaNgTwRu314a2hhEnkiVus6vUmSQJ6I6YyXUzvi
yROx67nnH5+NJU/MSrBysmw9eWIW0VQfXakkT8xe/iOgThtFnpjFTCYEGiLJ
E7MKWY7BL4I8CXvSpDB8uJo8CTONFydbw8iTsLR9de/kh5InYZa8FVkzCvIk
bMOxDZ9rgsiTssy2nHXpAeRJ2Y0DVZ0r/MmTsp58o3bwJRP+BSPFePI=
              "]]}, {{Legended}, Charting`Private`Tag, {}}], 
           "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
            0.3989422804014327}}, "Frame" -> {{False, False}, {False, False}},
            "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[40, 9]], 
              PointSize[0.007]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLinePlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}, {{}, 
      InterpretationBox[{
        TagBox[{{}, {}, 
          TagBox[
           TagBox[{
             Hue[
              NCache[
               Rational[44, 9], 4.888888888888889]], 
             PointSize[0.007], 
             AbsoluteThickness[2], 
             LineBox[CompressedData["
1:eJw1031M00cYB/Dfry2ggAhICW8bLCuLBsVgJcQwfI5mQyFkCCSATIZaitbq
xMUYmR1UV0ZYTNwERRgqsxodisMtLKnIBDUiL7Uv1oypGF5qFcFaKAUp0G7U
e77J5f643Oe+l8t9tHN/loTDMEze/2NxLnZnEHwr4UGdZx+sFy5mCPbp8u17
j2uAcWcYiqILk8TPHkKfO8OQPNjYp5rVQn3dYkZg/qh//7aDOnjvmUCdwK/d
9Y8O3JzwBfTcPV9zfKWeemYwNrTXJ+7Rg8btmSExdcjReE5PvZcgMC2xnO3S
U+8VmA5WaHrNetpvFNg7XxuVC+i9hqcSx+8WXwPt9xou12qaeMEG6o1B6ueH
djeGGqg3DoFx90cUIQba7w0k/nKpK2OFgXoWWKnIFV/yRs8Cooqc731c2O8t
lF6PP+Cy6ul+K/C53Zm2QVy3whLJh34ZWuw3AR3T7FjJLbzPBET1DIw1X8H7
T0B07KqQrBr0JmGoobO1sRy9SVCfCPzBuAc9G2Szt5dH5aBng8eetY7mZPRs
MOYfrfh1DXpToNoUaw0OQ28KUpZuTBF4oWeHrme9vf9O4fvZQXxR3Ska0VHP
Dk0Vap9iA77nNPRLFf0pd3TUmwb5TwWiF3/oqDcDoaUtpo0X0ZsBgWpAnHEa
vRlIf+Rj9q9C7x04r6TJ5XL03sEnFi/5jyXozcLVT693r5OgNwuueSl/Xz56
s2DtUPrEbUHPAa3LNKWHUtBzwOPUGll8EnpzEOhoTypej94chDWLrrGr0ZuD
1P27njAC9ObhVM+9nIII9OYh63BARAAfvQWIDCk/EeyH3gKkzWV/t9sLvQVo
upoexGHRc4LoZlFHux3/jxMkl22V9lEt9VwQXpj+UvVcSz0XJJ3cPND5SEs9
F+w999fk5m66P5QhxpIDa4W36Xo6Q34r8/A/0ko9BUPOWL88En5N+/78Pxki
S6hSL1dR38yQlq5kWXY9eiwpy/M8Nvwzeixp28psUFehx5Jj40o/41H0WFIH
wr/XfoseS+TKC4nd36DHIQmV1c1nZehxyHR8vbSpCD0OiRkWWscL0OOQ/BYY
3ZmLHodUF2ujvDPR45KYsk3KwTT0uOTksvuRps/Q45KgWw/CVwB6XBLR5t0m
24AelxyOPpU3LkSPRy7cdUqqY9HjkbfGp9LCVejxSHnBV84vBOjxCGSG6LZH
oscjH4tvNFSHoedB7gUVxpn56HmQmB0gzQ1Az4N8UOa32uyrhf8AV1iAJQ==

              "]]}, Annotation[#, {{Legended}, Charting`Private`Tag, {}}]& ], 
           Annotation[#, "Charting`Private`Tag#1"]& ]}, {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
        StyleBox[
         DynamicBox[
          (Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
              Annotation[
               Annotation[{
                 Hue[0.67, 0.6, 0.6], 
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[44, 9]], 
                  PointSize[0.007]], 
                 Line[CompressedData["
1:eJw1031M00cYB/Dfry2ggAhICW8bLCuLBsVgJcQwfI5mQyFkCCSATIZaitbq
xMUYmR1UV0ZYTNwERRgqsxodisMtLKnIBDUiL7Uv1oypGF5qFcFaKAUp0G7U
e77J5f643Oe+l8t9tHN/loTDMEze/2NxLnZnEHwr4UGdZx+sFy5mCPbp8u17
j2uAcWcYiqILk8TPHkKfO8OQPNjYp5rVQn3dYkZg/qh//7aDOnjvmUCdwK/d
9Y8O3JzwBfTcPV9zfKWeemYwNrTXJ+7Rg8btmSExdcjReE5PvZcgMC2xnO3S
U+8VmA5WaHrNetpvFNg7XxuVC+i9hqcSx+8WXwPt9xou12qaeMEG6o1B6ueH
djeGGqg3DoFx90cUIQba7w0k/nKpK2OFgXoWWKnIFV/yRs8Cooqc731c2O8t
lF6PP+Cy6ul+K/C53Zm2QVy3whLJh34ZWuw3AR3T7FjJLbzPBET1DIw1X8H7
T0B07KqQrBr0JmGoobO1sRy9SVCfCPzBuAc9G2Szt5dH5aBng8eetY7mZPRs
MOYfrfh1DXpToNoUaw0OQ28KUpZuTBF4oWeHrme9vf9O4fvZQXxR3Ska0VHP
Dk0Vap9iA77nNPRLFf0pd3TUmwb5TwWiF3/oqDcDoaUtpo0X0ZsBgWpAnHEa
vRlIf+Rj9q9C7x04r6TJ5XL03sEnFi/5jyXozcLVT693r5OgNwuueSl/Xz56
s2DtUPrEbUHPAa3LNKWHUtBzwOPUGll8EnpzEOhoTypej94chDWLrrGr0ZuD
1P27njAC9ObhVM+9nIII9OYh63BARAAfvQWIDCk/EeyH3gKkzWV/t9sLvQVo
upoexGHRc4LoZlFHux3/jxMkl22V9lEt9VwQXpj+UvVcSz0XJJ3cPND5SEs9
F+w999fk5m66P5QhxpIDa4W36Xo6Q34r8/A/0ko9BUPOWL88En5N+/78Pxki
S6hSL1dR38yQlq5kWXY9eiwpy/M8Nvwzeixp28psUFehx5Jj40o/41H0WFIH
wr/XfoseS+TKC4nd36DHIQmV1c1nZehxyHR8vbSpCD0OiRkWWscL0OOQ/BYY
3ZmLHodUF2ujvDPR45KYsk3KwTT0uOTksvuRps/Q45KgWw/CVwB6XBLR5t0m
24AelxyOPpU3LkSPRy7cdUqqY9HjkbfGp9LCVejxSHnBV84vBOjxCGSG6LZH
oscjH4tvNFSHoedB7gUVxpn56HmQmB0gzQ1Az4N8UOa32uyrhf8AV1iAJQ==

                  "]]}, {{Legended}, Charting`Private`Tag, {}}], 
               "Charting`Private`Tag#1"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
                0.3989422804014327}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
               "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
               "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
               "DefaultStyle" -> {
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[44, 9]], 
                  PointSize[0.007]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListLinePlot, "GroupHighlight" -> 
               False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
               0.3989422804014327}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[44, 9]], 
                 PointSize[0.007]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>], 
          ImageSizeCache -> {{
           4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
         False]}, 
       Annotation[{{{}, {}, 
          Annotation[
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[44, 9]], 
              PointSize[0.007]], 
             Line[CompressedData["
1:eJw1031M00cYB/Dfry2ggAhICW8bLCuLBsVgJcQwfI5mQyFkCCSATIZaitbq
xMUYmR1UV0ZYTNwERRgqsxodisMtLKnIBDUiL7Uv1oypGF5qFcFaKAUp0G7U
e77J5f643Oe+l8t9tHN/loTDMEze/2NxLnZnEHwr4UGdZx+sFy5mCPbp8u17
j2uAcWcYiqILk8TPHkKfO8OQPNjYp5rVQn3dYkZg/qh//7aDOnjvmUCdwK/d
9Y8O3JzwBfTcPV9zfKWeemYwNrTXJ+7Rg8btmSExdcjReE5PvZcgMC2xnO3S
U+8VmA5WaHrNetpvFNg7XxuVC+i9hqcSx+8WXwPt9xou12qaeMEG6o1B6ueH
djeGGqg3DoFx90cUIQba7w0k/nKpK2OFgXoWWKnIFV/yRs8Cooqc731c2O8t
lF6PP+Cy6ul+K/C53Zm2QVy3whLJh34ZWuw3AR3T7FjJLbzPBET1DIw1X8H7
T0B07KqQrBr0JmGoobO1sRy9SVCfCPzBuAc9G2Szt5dH5aBng8eetY7mZPRs
MOYfrfh1DXpToNoUaw0OQ28KUpZuTBF4oWeHrme9vf9O4fvZQXxR3Ska0VHP
Dk0Vap9iA77nNPRLFf0pd3TUmwb5TwWiF3/oqDcDoaUtpo0X0ZsBgWpAnHEa
vRlIf+Rj9q9C7x04r6TJ5XL03sEnFi/5jyXozcLVT693r5OgNwuueSl/Xz56
s2DtUPrEbUHPAa3LNKWHUtBzwOPUGll8EnpzEOhoTypej94chDWLrrGr0ZuD
1P27njAC9ObhVM+9nIII9OYh63BARAAfvQWIDCk/EeyH3gKkzWV/t9sLvQVo
upoexGHRc4LoZlFHux3/jxMkl22V9lEt9VwQXpj+UvVcSz0XJJ3cPND5SEs9
F+w999fk5m66P5QhxpIDa4W36Xo6Q34r8/A/0ko9BUPOWL88En5N+/78Pxki
S6hSL1dR38yQlq5kWXY9eiwpy/M8Nvwzeixp28psUFehx5Jj40o/41H0WFIH
wr/XfoseS+TKC4nd36DHIQmV1c1nZehxyHR8vbSpCD0OiRkWWscL0OOQ/BYY
3ZmLHodUF2ujvDPR45KYsk3KwTT0uOTksvuRps/Q45KgWw/CVwB6XBLR5t0m
24AelxyOPpU3LkSPRy7cdUqqY9HjkbfGp9LCVejxSHnBV84vBOjxCGSG6LZH
oscjH4tvNFSHoedB7gUVxpn56HmQmB0gzQ1Az4N8UOa32uyrhf8AV1iAJQ==

              "]]}, {{Legended}, Charting`Private`Tag, {}}], 
           "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
            0.3989422804014327}}, "Frame" -> {{False, False}, {False, False}},
            "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[44, 9]], 
              PointSize[0.007]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLinePlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}, {{}, 
      InterpretationBox[{
        TagBox[{{}, {}, 
          TagBox[
           TagBox[{
             Hue[
              NCache[
               Rational[16, 3], 5.333333333333333]], 
             PointSize[0.007], 
             AbsoluteThickness[2], 
             LineBox[CompressedData["
1:eJw1031Mk0ccB/CnbyFEYbihCC7RwgTUrEhAHGH0d2awKEUztdIokA0mGimg
jhldMmFdB/tDmQq+RPD1n7GqIL5EZVsRRHT6tH2eVESEqFDlRUqhgLTQUpjU
+32Ty+Vyuc/97i4nzd69KUfIMIzqfZvtd3jTBY23416+imUhNmY23eDbev2m
T5UBGG8sEFflylr+2AgGbyzwJKFNxbeYoPL0bF5DzL/+/zwr5+CD9waa/rxx
QrWIBy8X0wPNR621Wek89Xph1FaonneYB6PX6wXn6PS8v67y1OsDc98mW8h/
PPX64WTU84tBz3ha31v4OEJU7PcSvQEwp9RLv3g//lDfALDOW+t17ehZoeS0
2X+jCb1BCPxROCxqxPpscPemYk9xLXpDsKHHV5pfid4QrF2WWL39N/SGIStO
s8CWh+vtIF438PSgEuftkK8cVBQnoDcCXbr0A4pQ3H8EFAWeUzJfPP8IHD8P
97kujnqjYP6qzaSs46g3CvpPc8O+1HDUG4MabkdR02a87zF4EeV65R/JUW8M
AhzpDvm0iXrvYOWxXs23bfhe76BE0XC+sM5EvXF4WLHXuu+wiXrj8MPW7/K2
5ZqoNw5XEj5fG5CCngOO/H5otXYFeg6QTixuOOOPnhOS60sik8eM1HNCSMs3
adufG6nnhI3mg0pLo5F6ExC4v4+v1hmpNwENpeXqcxVG6k1CqerRYF0RepPw
9Joqh81FbxK06tbEThV6LghrWRjPJaPngo/iC/NPxaLnBi4pdfXSz9Bzw7Hg
oxHqQPTcEBp+ZDhDgt4U3IvWKYYdBupNwZ7sv21Bb/F/eCDYOrnT2Gmgngdk
oU0LfTgD9Txw3a4N0t8zUG8a+I4FYf230JsG1eML5ZrL6M2AUL9qjfYCejMg
Cu8v6zuB3gxU7JLIdYfo+mCGfM9VFTdr6HwqQ8qc+zuiD1DvF4YoctWR9gK6
/w2GZK85U+bKoX4vQ6Sdl/auz0RPQKYyTv7Uo0RPQPKupPx6NxU9AXHsu1/V
noSegARw9WJZInoCsshyO1y/Cj0h0Zury7Uy9IRkS02tpygCPSF5o8uU1yxB
T0g8actS5oagJyTOtMUxlZ+gJyId8idLt/ihJyKpsp93JvigJyL1X8uVCgF6
IvJH9NlMrZulnogUyuf7WsZZ6onJnF2tQzl2lnpikvig9I6flaWemEgky5e0
97DUExNNVPdQcxd6YtLtNLm5TvQkJCpDtsLdhp6EVOjiC5LMLPwP0q6HqA==

              "]]}, Annotation[#, {{Legended}, Charting`Private`Tag, {}}]& ], 
           Annotation[#, "Charting`Private`Tag#1"]& ]}, {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
        StyleBox[
         DynamicBox[
          (Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
              Annotation[
               Annotation[{
                 Hue[0.67, 0.6, 0.6], 
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[16, 3]], 
                  PointSize[0.007]], 
                 Line[CompressedData["
1:eJw1031Mk0ccB/CnbyFEYbihCC7RwgTUrEhAHGH0d2awKEUztdIokA0mGimg
jhldMmFdB/tDmQq+RPD1n7GqIL5EZVsRRHT6tH2eVESEqFDlRUqhgLTQUpjU
+32Ty+Vyuc/97i4nzd69KUfIMIzqfZvtd3jTBY23416+imUhNmY23eDbev2m
T5UBGG8sEFflylr+2AgGbyzwJKFNxbeYoPL0bF5DzL/+/zwr5+CD9waa/rxx
QrWIBy8X0wPNR621Wek89Xph1FaonneYB6PX6wXn6PS8v67y1OsDc98mW8h/
PPX64WTU84tBz3ha31v4OEJU7PcSvQEwp9RLv3g//lDfALDOW+t17ehZoeS0
2X+jCb1BCPxROCxqxPpscPemYk9xLXpDsKHHV5pfid4QrF2WWL39N/SGIStO
s8CWh+vtIF438PSgEuftkK8cVBQnoDcCXbr0A4pQ3H8EFAWeUzJfPP8IHD8P
97kujnqjYP6qzaSs46g3CvpPc8O+1HDUG4MabkdR02a87zF4EeV65R/JUW8M
AhzpDvm0iXrvYOWxXs23bfhe76BE0XC+sM5EvXF4WLHXuu+wiXrj8MPW7/K2
5ZqoNw5XEj5fG5CCngOO/H5otXYFeg6QTixuOOOPnhOS60sik8eM1HNCSMs3
adufG6nnhI3mg0pLo5F6ExC4v4+v1hmpNwENpeXqcxVG6k1CqerRYF0RepPw
9Joqh81FbxK06tbEThV6LghrWRjPJaPngo/iC/NPxaLnBi4pdfXSz9Bzw7Hg
oxHqQPTcEBp+ZDhDgt4U3IvWKYYdBupNwZ7sv21Bb/F/eCDYOrnT2Gmgngdk
oU0LfTgD9Txw3a4N0t8zUG8a+I4FYf230JsG1eML5ZrL6M2AUL9qjfYCejMg
Cu8v6zuB3gxU7JLIdYfo+mCGfM9VFTdr6HwqQ8qc+zuiD1DvF4YoctWR9gK6
/w2GZK85U+bKoX4vQ6Sdl/auz0RPQKYyTv7Uo0RPQPKupPx6NxU9AXHsu1/V
noSegARw9WJZInoCsshyO1y/Cj0h0Zury7Uy9IRkS02tpygCPSF5o8uU1yxB
T0g8actS5oagJyTOtMUxlZ+gJyId8idLt/ihJyKpsp93JvigJyL1X8uVCgF6
IvJH9NlMrZulnogUyuf7WsZZ6onJnF2tQzl2lnpikvig9I6flaWemEgky5e0
97DUExNNVPdQcxd6YtLtNLm5TvQkJCpDtsLdhp6EVOjiC5LMLPwP0q6HqA==

                  "]]}, {{Legended}, Charting`Private`Tag, {}}], 
               "Charting`Private`Tag#1"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
                0.3989422804014327}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
               "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
               "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
               "DefaultStyle" -> {
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[16, 3]], 
                  PointSize[0.007]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListLinePlot, "GroupHighlight" -> 
               False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
               0.3989422804014327}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[16, 3]], 
                 PointSize[0.007]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>], 
          ImageSizeCache -> {{
           4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
         False]}, 
       Annotation[{{{}, {}, 
          Annotation[
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[16, 3]], 
              PointSize[0.007]], 
             Line[CompressedData["
1:eJw1031Mk0ccB/CnbyFEYbihCC7RwgTUrEhAHGH0d2awKEUztdIokA0mGimg
jhldMmFdB/tDmQq+RPD1n7GqIL5EZVsRRHT6tH2eVESEqFDlRUqhgLTQUpjU
+32Ty+Vyuc/97i4nzd69KUfIMIzqfZvtd3jTBY23416+imUhNmY23eDbev2m
T5UBGG8sEFflylr+2AgGbyzwJKFNxbeYoPL0bF5DzL/+/zwr5+CD9waa/rxx
QrWIBy8X0wPNR621Wek89Xph1FaonneYB6PX6wXn6PS8v67y1OsDc98mW8h/
PPX64WTU84tBz3ha31v4OEJU7PcSvQEwp9RLv3g//lDfALDOW+t17ehZoeS0
2X+jCb1BCPxROCxqxPpscPemYk9xLXpDsKHHV5pfid4QrF2WWL39N/SGIStO
s8CWh+vtIF438PSgEuftkK8cVBQnoDcCXbr0A4pQ3H8EFAWeUzJfPP8IHD8P
97kujnqjYP6qzaSs46g3CvpPc8O+1HDUG4MabkdR02a87zF4EeV65R/JUW8M
AhzpDvm0iXrvYOWxXs23bfhe76BE0XC+sM5EvXF4WLHXuu+wiXrj8MPW7/K2
5ZqoNw5XEj5fG5CCngOO/H5otXYFeg6QTixuOOOPnhOS60sik8eM1HNCSMs3
adufG6nnhI3mg0pLo5F6ExC4v4+v1hmpNwENpeXqcxVG6k1CqerRYF0RepPw
9Joqh81FbxK06tbEThV6LghrWRjPJaPngo/iC/NPxaLnBi4pdfXSz9Bzw7Hg
oxHqQPTcEBp+ZDhDgt4U3IvWKYYdBupNwZ7sv21Bb/F/eCDYOrnT2Gmgngdk
oU0LfTgD9Txw3a4N0t8zUG8a+I4FYf230JsG1eML5ZrL6M2AUL9qjfYCejMg
Cu8v6zuB3gxU7JLIdYfo+mCGfM9VFTdr6HwqQ8qc+zuiD1DvF4YoctWR9gK6
/w2GZK85U+bKoX4vQ6Sdl/auz0RPQKYyTv7Uo0RPQPKupPx6NxU9AXHsu1/V
noSegARw9WJZInoCsshyO1y/Cj0h0Zury7Uy9IRkS02tpygCPSF5o8uU1yxB
T0g8actS5oagJyTOtMUxlZ+gJyId8idLt/ihJyKpsp93JvigJyL1X8uVCgF6
IvJH9NlMrZulnogUyuf7WsZZ6onJnF2tQzl2lnpikvig9I6flaWemEgky5e0
97DUExNNVPdQcxd6YtLtNLm5TvQkJCpDtsLdhp6EVOjiC5LMLPwP0q6HqA==

              "]]}, {{Legended}, Charting`Private`Tag, {}}], 
           "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
            0.3989422804014327}}, "Frame" -> {{False, False}, {False, False}},
            "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[16, 3]], 
              PointSize[0.007]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLinePlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}, {{}, 
      InterpretationBox[{
        TagBox[{{}, {}, 
          TagBox[
           TagBox[{
             Hue[
              NCache[
               Rational[52, 9], 5.777777777777778]], 
             PointSize[0.007], 
             AbsoluteThickness[2], 
             LineBox[CompressedData["
1:eJw10XtM01cUB/Dfry1Wl644o5XKBBsiGA0x6NiWCTnXdYpIMYhAJhswsHRs
kY1svnBZRjSIzLFFypzoBEMibvEBjCh7REg2hb5/2SBGN6NYsLTQKtCWgkC7
0Z3zTW7uHyfnc87NVZV8nF0q4jgu97+zcOvCGYT46bab1SoTvLJ5IY/hk6ix
jnvvmYELxw7Fhdu2R5RZwBKOHeo+aLgeucUK5xoXMgRZb+Ys3/bICv97w5A1
/uDvg/k2CHObn8Da12vSSn+yoeeAipiBkgq3DaxhzwH+pa1J+14U0BuBxJRr
tz5SCug5YbD53NFNywXczwUXKvrybZyA3igU9p+smnpsw/1G4chhoUvyqw29
MRAUqVsXnbKh5wZfdIrrTh7t54Grq69H98fQfk9B5jY+PDFsRe8p8EXdeumP
9N5noNgbtVFTbsX+ceh8v1gbu4nq45DmYbK4aQt6E5BQ2zbY32PB+ROwcaf0
y7paC75/AtJU2favcy3oTUKOIjk9GGdBbxK6JkoGPT76Dy9YEjK/KjKY0fNC
0pZPv9/RZEbPC+UjyxZ/e8iMng8OSnXJ63eb0fNBUOFKdyWS5wet+sbiDhl5
fqjRnN1R5DGh5wfIKJD/JZjQm4Jnfu/bzk4TelPQt3vttWONJvQCoK59o/x4
lQm9AEQm614QysgLQF/gnlyTTd40HI5dAUMp5E1DRm5B4hfryJuBU8yul60g
bwb8ZzT3K0XkzYAqJieya9yI3nNQr7L33nhkRO85dNWfGSsTjOjNQqG85eLt
HiN6s8Bnatd0txvRm4Vh2ZWmjBby5uBJoDdR20DeHDjdutbQCfLmYdF6Zb3i
KHnzwDdkRrWUkzcPl5uPu88XkxeEu47A1mAueUHofifw2x87yQvBoQT5vhEg
LwS/L/3nvDaZvBA8jP1w9WsbsF/JsSHnN658FdY1HKvfJdpuWYleFceC36Xe
rJHj/E6OtYqip2oj0HdwLO007xfmDOjxrJ278Geez4Aez1adXXI32m1Aj2fi
ydIDLw8b0OOZ3ntLnffAgB7PCgLq+d4B8kTM02mr3G8lT8Sy2vRtb/WSJ2K3
16xsz+whT8R88Rmt1T+TJ2L27PsDox3kiZmusr7hsyvkiVm1lN/z6iXyxMw4
qTytbCZPzF5ySu1xjeSJWZFjyegePXkSlnrn3YIf6siTMH9TUij2JHkSlue0
XfzlGHkSFq9epjrwOXkSlh5Run/XEQP8C4IubH4=
              "]]}, Annotation[#, {{Legended}, Charting`Private`Tag, {}}]& ], 
           Annotation[#, "Charting`Private`Tag#1"]& ]}, {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
        StyleBox[
         DynamicBox[
          (Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
              Annotation[
               Annotation[{
                 Hue[0.67, 0.6, 0.6], 
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[52, 9]], 
                  PointSize[0.007]], 
                 Line[CompressedData["
1:eJw10XtM01cUB/Dfry1Wl644o5XKBBsiGA0x6NiWCTnXdYpIMYhAJhswsHRs
kY1svnBZRjSIzLFFypzoBEMibvEBjCh7REg2hb5/2SBGN6NYsLTQKtCWgkC7
0Z3zTW7uHyfnc87NVZV8nF0q4jgu97+zcOvCGYT46bab1SoTvLJ5IY/hk6ix
jnvvmYELxw7Fhdu2R5RZwBKOHeo+aLgeucUK5xoXMgRZb+Ys3/bICv97w5A1
/uDvg/k2CHObn8Da12vSSn+yoeeAipiBkgq3DaxhzwH+pa1J+14U0BuBxJRr
tz5SCug5YbD53NFNywXczwUXKvrybZyA3igU9p+smnpsw/1G4chhoUvyqw29
MRAUqVsXnbKh5wZfdIrrTh7t54Grq69H98fQfk9B5jY+PDFsRe8p8EXdeumP
9N5noNgbtVFTbsX+ceh8v1gbu4nq45DmYbK4aQt6E5BQ2zbY32PB+ROwcaf0
y7paC75/AtJU2favcy3oTUKOIjk9GGdBbxK6JkoGPT76Dy9YEjK/KjKY0fNC
0pZPv9/RZEbPC+UjyxZ/e8iMng8OSnXJ63eb0fNBUOFKdyWS5wet+sbiDhl5
fqjRnN1R5DGh5wfIKJD/JZjQm4Jnfu/bzk4TelPQt3vttWONJvQCoK59o/x4
lQm9AEQm614QysgLQF/gnlyTTd40HI5dAUMp5E1DRm5B4hfryJuBU8yul60g
bwb8ZzT3K0XkzYAqJieya9yI3nNQr7L33nhkRO85dNWfGSsTjOjNQqG85eLt
HiN6s8Bnatd0txvRm4Vh2ZWmjBby5uBJoDdR20DeHDjdutbQCfLmYdF6Zb3i
KHnzwDdkRrWUkzcPl5uPu88XkxeEu47A1mAueUHofifw2x87yQvBoQT5vhEg
LwS/L/3nvDaZvBA8jP1w9WsbsF/JsSHnN658FdY1HKvfJdpuWYleFceC36Xe
rJHj/E6OtYqip2oj0HdwLO007xfmDOjxrJ278Geez4Aez1adXXI32m1Aj2fi
ydIDLw8b0OOZ3ntLnffAgB7PCgLq+d4B8kTM02mr3G8lT8Sy2vRtb/WSJ2K3
16xsz+whT8R88Rmt1T+TJ2L27PsDox3kiZmusr7hsyvkiVm1lN/z6iXyxMw4
qTytbCZPzF5ySu1xjeSJWZFjyegePXkSlnrn3YIf6siTMH9TUij2JHkSlue0
XfzlGHkSFq9epjrwOXkSlh5Run/XEQP8C4IubH4=
                  "]]}, {{Legended}, Charting`Private`Tag, {}}], 
               "Charting`Private`Tag#1"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
                0.3989422804014327}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
               "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
               "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
               "DefaultStyle" -> {
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[52, 9]], 
                  PointSize[0.007]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListLinePlot, "GroupHighlight" -> 
               False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
               0.3989422804014327}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[52, 9]], 
                 PointSize[0.007]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>], 
          ImageSizeCache -> {{
           4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
         False]}, 
       Annotation[{{{}, {}, 
          Annotation[
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[52, 9]], 
              PointSize[0.007]], 
             Line[CompressedData["
1:eJw10XtM01cUB/Dfry1Wl644o5XKBBsiGA0x6NiWCTnXdYpIMYhAJhswsHRs
kY1svnBZRjSIzLFFypzoBEMibvEBjCh7REg2hb5/2SBGN6NYsLTQKtCWgkC7
0Z3zTW7uHyfnc87NVZV8nF0q4jgu97+zcOvCGYT46bab1SoTvLJ5IY/hk6ix
jnvvmYELxw7Fhdu2R5RZwBKOHeo+aLgeucUK5xoXMgRZb+Ys3/bICv97w5A1
/uDvg/k2CHObn8Da12vSSn+yoeeAipiBkgq3DaxhzwH+pa1J+14U0BuBxJRr
tz5SCug5YbD53NFNywXczwUXKvrybZyA3igU9p+smnpsw/1G4chhoUvyqw29
MRAUqVsXnbKh5wZfdIrrTh7t54Grq69H98fQfk9B5jY+PDFsRe8p8EXdeumP
9N5noNgbtVFTbsX+ceh8v1gbu4nq45DmYbK4aQt6E5BQ2zbY32PB+ROwcaf0
y7paC75/AtJU2favcy3oTUKOIjk9GGdBbxK6JkoGPT76Dy9YEjK/KjKY0fNC
0pZPv9/RZEbPC+UjyxZ/e8iMng8OSnXJ63eb0fNBUOFKdyWS5wet+sbiDhl5
fqjRnN1R5DGh5wfIKJD/JZjQm4Jnfu/bzk4TelPQt3vttWONJvQCoK59o/x4
lQm9AEQm614QysgLQF/gnlyTTd40HI5dAUMp5E1DRm5B4hfryJuBU8yul60g
bwb8ZzT3K0XkzYAqJieya9yI3nNQr7L33nhkRO85dNWfGSsTjOjNQqG85eLt
HiN6s8Bnatd0txvRm4Vh2ZWmjBby5uBJoDdR20DeHDjdutbQCfLmYdF6Zb3i
KHnzwDdkRrWUkzcPl5uPu88XkxeEu47A1mAueUHofifw2x87yQvBoQT5vhEg
LwS/L/3nvDaZvBA8jP1w9WsbsF/JsSHnN658FdY1HKvfJdpuWYleFceC36Xe
rJHj/E6OtYqip2oj0HdwLO007xfmDOjxrJ278Geez4Aez1adXXI32m1Aj2fi
ydIDLw8b0OOZ3ntLnffAgB7PCgLq+d4B8kTM02mr3G8lT8Sy2vRtb/WSJ2K3
16xsz+whT8R88Rmt1T+TJ2L27PsDox3kiZmusr7hsyvkiVm1lN/z6iXyxMw4
qTytbCZPzF5ySu1xjeSJWZFjyegePXkSlnrn3YIf6siTMH9TUij2JHkSlue0
XfzlGHkSFq9epjrwOXkSlh5Run/XEQP8C4IubH4=
              "]]}, {{Legended}, Charting`Private`Tag, {}}], 
           "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
            0.3989422804014327}}, "Frame" -> {{False, False}, {False, False}},
            "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[52, 9]], 
              PointSize[0.007]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLinePlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}, {{}, 
      InterpretationBox[{
        TagBox[{{}, {}, 
          TagBox[
           TagBox[{
             Hue[
              NCache[
               Rational[56, 9], 6.222222222222222]], 
             PointSize[0.007], 
             AbsoluteThickness[2], 
             LineBox[CompressedData["
1:eJw10n9Qk3UcB/Bnzx7BU+Cw09RTZygYEjiH/DzNz1eKDBFIUYg7ogOm5SlU
eHFEx0QFsm45UboEEzouuCuoMxDHDxOp/WTzII5EOktZstFGtMkGjg1WsM/3
fffc88f3Pq/P+/vcE5T33uFjLMMwWf8/i+/jS3kMvflnI6U9GojatZgxiBIL
pD06LTBLMUCRSLF2qrEf9EsxQEf5joShRB3U1S7mL2gK9/c/0q0Dr/cE3Ln+
l37z0cMSt2scEl/STdSL9OgZ4Zc1luVVRA/3ljwj3I5PyVHE6dEzwc8Dozsn
BXr0JsCifz7KOqPDfn+DyXHGFanQoWeGR+HCkS8/1WE/M+ztCDVXJ9F+Fkjr
SK7e6UP7TULFyE9F2/v6sd8/UBJa7Dv2cT96UzB2u7ewKJbedwqMIa8K5HYt
ev/C1eChm6k3tThvhcxiob25mJ5bwVhu6OLvod/PBqvDJF1VnBb32+CH0fbO
mEEN3t8GlV0vrvNp0KD3FO6USiofvK9B7yk034hXfZKoQW8ahoWir0wbNehN
w4mDj37VzKjRm4bUfd9VuobU6NlhVfL6wTd+VKNnh+PD8YZr1Wr0HBDlSOts
O61GzwGbu3aUFmZSzwHdJrahZQ/1ZsBpOGdM2kq9GXgg7IwOX0m9WciIac2N
s6vQm4WVy87aM/5UoTcL23LeMRVpVeg9g6ANtcc+6lCh9ww2fd4vzWpUoeeE
hAs+Udwl6jnh8XWJ/KSEek44eWVQe76AenPQYms5sO8t6s3BvbbzW+pSqOcC
JmJsS+Ve6rkgdvwPs1NIPRfkHXp9wBpEPTccPWRW5q2mnhtGbsGRJF/qzUP+
/QJJ/ZwSvXlIz53oyZ5SojcPFe4ws8SgRG8Bxq+feoUZUaK3AMsn2IyHOiV6
HqgQyd0BfdTzwLeikDdrbinxf/SASPbBN++24vx6hlStq5FfaMR9BxlyeePF
CNtV9MoZEphcH9Agw/3tDGlas3BOVoW+kSGW3X4Pe8uoxyOH46OrIz6kHo9c
WRH68v1T1OORzRGp1+Ri6vHIiWVnKgeyqccjbZMm24aj1GNJ9nNbbXUp1GOJ
IKSk9cBr1GPJUH6CeDtQjyV9spLC6DjqsWTTnfToAhH1+KR+ODBmIIx6fJI5
p/JkBVOPT9zjaZF+AurxyQr1/rIna6nHJ5d3xzaMraIeR8qMVjHrh/OEI93B
4vobvniexZH0izXtv3PoneaI5W1DoD+L+6Uc+Tqgs2a/R+H1mznSI31B8Jlb
4fXuckT1xffSYafC641ypJTJubttVuH1pjmS0SSrLbcr4D9KBYlx
              "]]}, Annotation[#, {{Legended}, Charting`Private`Tag, {}}]& ], 
           Annotation[#, "Charting`Private`Tag#1"]& ]}, {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
        StyleBox[
         DynamicBox[
          (Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
              Annotation[
               Annotation[{
                 Hue[0.67, 0.6, 0.6], 
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[56, 9]], 
                  PointSize[0.007]], 
                 Line[CompressedData["
1:eJw10n9Qk3UcB/Bnzx7BU+Cw09RTZygYEjiH/DzNz1eKDBFIUYg7ogOm5SlU
eHFEx0QFsm45UboEEzouuCuoMxDHDxOp/WTzII5EOktZstFGtMkGjg1WsM/3
fffc88f3Pq/P+/vcE5T33uFjLMMwWf8/i+/jS3kMvflnI6U9GojatZgxiBIL
pD06LTBLMUCRSLF2qrEf9EsxQEf5joShRB3U1S7mL2gK9/c/0q0Dr/cE3Ln+
l37z0cMSt2scEl/STdSL9OgZ4Zc1luVVRA/3ljwj3I5PyVHE6dEzwc8Dozsn
BXr0JsCifz7KOqPDfn+DyXHGFanQoWeGR+HCkS8/1WE/M+ztCDVXJ9F+Fkjr
SK7e6UP7TULFyE9F2/v6sd8/UBJa7Dv2cT96UzB2u7ewKJbedwqMIa8K5HYt
ev/C1eChm6k3tThvhcxiob25mJ5bwVhu6OLvod/PBqvDJF1VnBb32+CH0fbO
mEEN3t8GlV0vrvNp0KD3FO6USiofvK9B7yk034hXfZKoQW8ahoWir0wbNehN
w4mDj37VzKjRm4bUfd9VuobU6NlhVfL6wTd+VKNnh+PD8YZr1Wr0HBDlSOts
O61GzwGbu3aUFmZSzwHdJrahZQ/1ZsBpOGdM2kq9GXgg7IwOX0m9WciIac2N
s6vQm4WVy87aM/5UoTcL23LeMRVpVeg9g6ANtcc+6lCh9ww2fd4vzWpUoeeE
hAs+Udwl6jnh8XWJ/KSEek44eWVQe76AenPQYms5sO8t6s3BvbbzW+pSqOcC
JmJsS+Ve6rkgdvwPs1NIPRfkHXp9wBpEPTccPWRW5q2mnhtGbsGRJF/qzUP+
/QJJ/ZwSvXlIz53oyZ5SojcPFe4ws8SgRG8Bxq+feoUZUaK3AMsn2IyHOiV6
HqgQyd0BfdTzwLeikDdrbinxf/SASPbBN++24vx6hlStq5FfaMR9BxlyeePF
CNtV9MoZEphcH9Agw/3tDGlas3BOVoW+kSGW3X4Pe8uoxyOH46OrIz6kHo9c
WRH68v1T1OORzRGp1+Ri6vHIiWVnKgeyqccjbZMm24aj1GNJ9nNbbXUp1GOJ
IKSk9cBr1GPJUH6CeDtQjyV9spLC6DjqsWTTnfToAhH1+KR+ODBmIIx6fJI5
p/JkBVOPT9zjaZF+AurxyQr1/rIna6nHJ5d3xzaMraIeR8qMVjHrh/OEI93B
4vobvniexZH0izXtv3PoneaI5W1DoD+L+6Uc+Tqgs2a/R+H1mznSI31B8Jlb
4fXuckT1xffSYafC641ypJTJubttVuH1pjmS0SSrLbcr4D9KBYlx
                  "]]}, {{Legended}, Charting`Private`Tag, {}}], 
               "Charting`Private`Tag#1"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
                0.3989422804014327}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
               "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
               "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
               "DefaultStyle" -> {
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[56, 9]], 
                  PointSize[0.007]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListLinePlot, "GroupHighlight" -> 
               False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
               0.3989422804014327}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[56, 9]], 
                 PointSize[0.007]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>], 
          ImageSizeCache -> {{
           4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
         False]}, 
       Annotation[{{{}, {}, 
          Annotation[
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[56, 9]], 
              PointSize[0.007]], 
             Line[CompressedData["
1:eJw10n9Qk3UcB/Bnzx7BU+Cw09RTZygYEjiH/DzNz1eKDBFIUYg7ogOm5SlU
eHFEx0QFsm45UboEEzouuCuoMxDHDxOp/WTzII5EOktZstFGtMkGjg1WsM/3
fffc88f3Pq/P+/vcE5T33uFjLMMwWf8/i+/jS3kMvflnI6U9GojatZgxiBIL
pD06LTBLMUCRSLF2qrEf9EsxQEf5joShRB3U1S7mL2gK9/c/0q0Dr/cE3Ln+
l37z0cMSt2scEl/STdSL9OgZ4Zc1luVVRA/3ljwj3I5PyVHE6dEzwc8Dozsn
BXr0JsCifz7KOqPDfn+DyXHGFanQoWeGR+HCkS8/1WE/M+ztCDVXJ9F+Fkjr
SK7e6UP7TULFyE9F2/v6sd8/UBJa7Dv2cT96UzB2u7ewKJbedwqMIa8K5HYt
ev/C1eChm6k3tThvhcxiob25mJ5bwVhu6OLvod/PBqvDJF1VnBb32+CH0fbO
mEEN3t8GlV0vrvNp0KD3FO6USiofvK9B7yk034hXfZKoQW8ahoWir0wbNehN
w4mDj37VzKjRm4bUfd9VuobU6NlhVfL6wTd+VKNnh+PD8YZr1Wr0HBDlSOts
O61GzwGbu3aUFmZSzwHdJrahZQ/1ZsBpOGdM2kq9GXgg7IwOX0m9WciIac2N
s6vQm4WVy87aM/5UoTcL23LeMRVpVeg9g6ANtcc+6lCh9ww2fd4vzWpUoeeE
hAs+Udwl6jnh8XWJ/KSEek44eWVQe76AenPQYms5sO8t6s3BvbbzW+pSqOcC
JmJsS+Ve6rkgdvwPs1NIPRfkHXp9wBpEPTccPWRW5q2mnhtGbsGRJF/qzUP+
/QJJ/ZwSvXlIz53oyZ5SojcPFe4ws8SgRG8Bxq+feoUZUaK3AMsn2IyHOiV6
HqgQyd0BfdTzwLeikDdrbinxf/SASPbBN++24vx6hlStq5FfaMR9BxlyeePF
CNtV9MoZEphcH9Agw/3tDGlas3BOVoW+kSGW3X4Pe8uoxyOH46OrIz6kHo9c
WRH68v1T1OORzRGp1+Ri6vHIiWVnKgeyqccjbZMm24aj1GNJ9nNbbXUp1GOJ
IKSk9cBr1GPJUH6CeDtQjyV9spLC6DjqsWTTnfToAhH1+KR+ODBmIIx6fJI5
p/JkBVOPT9zjaZF+AurxyQr1/rIna6nHJ5d3xzaMraIeR8qMVjHrh/OEI93B
4vobvniexZH0izXtv3PoneaI5W1DoD+L+6Uc+Tqgs2a/R+H1mznSI31B8Jlb
4fXuckT1xffSYafC641ypJTJubttVuH1pjmS0SSrLbcr4D9KBYlx
              "]]}, {{Legended}, Charting`Private`Tag, {}}], 
           "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
            0.3989422804014327}}, "Frame" -> {{False, False}, {False, False}},
            "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[56, 9]], 
              PointSize[0.007]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLinePlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}, {{}, 
      InterpretationBox[{
        TagBox[{{}, {}, 
          TagBox[
           TagBox[{
             Hue[
              NCache[
               Rational[20, 3], 6.666666666666667]], 
             PointSize[0.007], 
             AbsoluteThickness[2], 
             LineBox[CompressedData["
1:eJw1z31Q03UcB/Btv58RtpMEfKAigeNILo6zEKWBfL7lpaHkAzcJosMYtDsT
Auq4kHJiElw8GIkHoo0rTVHO6tACYaVu++0JEQgqhwhTxBHPjAFjjIdkfL7v
u9/9/vjc5/V5f30l6TEfCXg8XsLTb+kvdeYh7PC7eLhoWAubQ5byCF7SNOS9
xumA50wvuFYcWmOU6KHZmV7YFXu+1b9FD2crl/IY6o2xkcNCAyx7fZCQE34n
OcAATi7kCaQcyJ8v9jWgZ4aUQHtaJ2uAu07PDJldkgdz/1CvH5qPfP2WqVKP
3n8wYvXv/lGsx34DIBH2lPzsqkdvEKQrihScQof9BqGxQda+Jk2H3hDcMDOJ
727QoTcMSW57S6o7tNhvBGTBORv5RVr0RkH9AZj639aiNwoRu7yvXWG16I1B
cO61Dck6De6PQ++mc+rnTmpwPg5ttZFBx+M06Fkg029l67cBGrxvgbI9l/1n
bRy+3wIxpVHusmYOvQlQCn3uGS9w6E3AGWj703CUQ88KWS9L2z3e59Czwvzj
eqMsjHpW+MQzqv7eeupNgvHAmePjs2r0JiFYK9/+Q48avSn48tRYtUqtRm8K
mrnxwq01avSmICusrqD3OzV60zD6b1d+TQ71pkGyLkh8JIV6NggsLY4I30s9
Gzy/T3OzR0Q9G6gkus3iV6g3A5kZRd+XeFJvBt7QmhJkAurZwTejYPWLFhV6
dkhz+T01/qEKPTts8zq9clObCr1Z6LjhEV9+W4XeLLRYHUfzalXoOaB+569v
Ws9TzwF1QyNzXaep54Bosb4wrIB6c7BfHr+FyaHeHDjWRtdtSaPePDxxF3i3
fEi9eRiwBrVzYurNg6ivt3BtFPUW4FlRwPZb26i3AF6hTaGK16m3CD4ldzue
2Ui9RShv+EVZ5U29Rdgamb14zAP3vXjEfHj082pXnEfziDKq+2N3Hnq5PNJa
syf05rRy+f51HmnMvRV3eUS57Jt5pHJFenZLnxI9PonzXfVe8AMlenzillv5
t6ZDiR6fhFiSh0/doR6fHGN3Xy9TU49PchWrY7UK6gnIibTudYG/UU9ALrzz
177Gq9QTkMZJLjX7IvUExNTvMZhURT0Bib6fF5dVQT2GVEXsiKstpR5DpNVM
pWch9RgyYfLulJ/A/UsMufRNk6lLhvPbDBGtGhpQfIFeJ0OEZKbpp2y8b2VI
uO2rg+VZ6AtZIvDh8ko/RS+AJVdT5OvL0tEjLNmfccUuT0UvniU7zya61B5C
7zOWlMeI/Jql6BWzROf26NWxZNrvqb/g5/JCEu3HkoN/9FVEJ9J+LMm6P6TK
T1DC/2J3nbk=
              "]]}, Annotation[#, {{Legended}, Charting`Private`Tag, {}}]& ], 
           Annotation[#, "Charting`Private`Tag#1"]& ]}, {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
        StyleBox[
         DynamicBox[
          (Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
              Annotation[
               Annotation[{
                 Hue[0.67, 0.6, 0.6], 
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[20, 3]], 
                  PointSize[0.007]], 
                 Line[CompressedData["
1:eJw1z31Q03UcB/Btv58RtpMEfKAigeNILo6zEKWBfL7lpaHkAzcJosMYtDsT
Auq4kHJiElw8GIkHoo0rTVHO6tACYaVu++0JEQgqhwhTxBHPjAFjjIdkfL7v
u9/9/vjc5/V5f30l6TEfCXg8XsLTb+kvdeYh7PC7eLhoWAubQ5byCF7SNOS9
xumA50wvuFYcWmOU6KHZmV7YFXu+1b9FD2crl/IY6o2xkcNCAyx7fZCQE34n
OcAATi7kCaQcyJ8v9jWgZ4aUQHtaJ2uAu07PDJldkgdz/1CvH5qPfP2WqVKP
3n8wYvXv/lGsx34DIBH2lPzsqkdvEKQrihScQof9BqGxQda+Jk2H3hDcMDOJ
727QoTcMSW57S6o7tNhvBGTBORv5RVr0RkH9AZj639aiNwoRu7yvXWG16I1B
cO61Dck6De6PQ++mc+rnTmpwPg5ttZFBx+M06Fkg029l67cBGrxvgbI9l/1n
bRy+3wIxpVHusmYOvQlQCn3uGS9w6E3AGWj703CUQ88KWS9L2z3e59Czwvzj
eqMsjHpW+MQzqv7eeupNgvHAmePjs2r0JiFYK9/+Q48avSn48tRYtUqtRm8K
mrnxwq01avSmICusrqD3OzV60zD6b1d+TQ71pkGyLkh8JIV6NggsLY4I30s9
Gzy/T3OzR0Q9G6gkus3iV6g3A5kZRd+XeFJvBt7QmhJkAurZwTejYPWLFhV6
dkhz+T01/qEKPTts8zq9clObCr1Z6LjhEV9+W4XeLLRYHUfzalXoOaB+569v
Ws9TzwF1QyNzXaep54Bosb4wrIB6c7BfHr+FyaHeHDjWRtdtSaPePDxxF3i3
fEi9eRiwBrVzYurNg6ivt3BtFPUW4FlRwPZb26i3AF6hTaGK16m3CD4ldzue
2Ui9RShv+EVZ5U29Rdgamb14zAP3vXjEfHj082pXnEfziDKq+2N3Hnq5PNJa
syf05rRy+f51HmnMvRV3eUS57Jt5pHJFenZLnxI9PonzXfVe8AMlenzillv5
t6ZDiR6fhFiSh0/doR6fHGN3Xy9TU49PchWrY7UK6gnIibTudYG/UU9ALrzz
177Gq9QTkMZJLjX7IvUExNTvMZhURT0Bib6fF5dVQT2GVEXsiKstpR5DpNVM
pWch9RgyYfLulJ/A/UsMufRNk6lLhvPbDBGtGhpQfIFeJ0OEZKbpp2y8b2VI
uO2rg+VZ6AtZIvDh8ko/RS+AJVdT5OvL0tEjLNmfccUuT0UvniU7zya61B5C
7zOWlMeI/Jql6BWzROf26NWxZNrvqb/g5/JCEu3HkoN/9FVEJ9J+LMm6P6TK
T1DC/2J3nbk=
                  "]]}, {{Legended}, Charting`Private`Tag, {}}], 
               "Charting`Private`Tag#1"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
                0.3989422804014327}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
               "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
               "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
               "DefaultStyle" -> {
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[20, 3]], 
                  PointSize[0.007]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListLinePlot, "GroupHighlight" -> 
               False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
               0.3989422804014327}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[20, 3]], 
                 PointSize[0.007]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>], 
          ImageSizeCache -> {{
           4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
         False]}, 
       Annotation[{{{}, {}, 
          Annotation[
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[20, 3]], 
              PointSize[0.007]], 
             Line[CompressedData["
1:eJw1z31Q03UcB/Btv58RtpMEfKAigeNILo6zEKWBfL7lpaHkAzcJosMYtDsT
Auq4kHJiElw8GIkHoo0rTVHO6tACYaVu++0JEQgqhwhTxBHPjAFjjIdkfL7v
u9/9/vjc5/V5f30l6TEfCXg8XsLTb+kvdeYh7PC7eLhoWAubQ5byCF7SNOS9
xumA50wvuFYcWmOU6KHZmV7YFXu+1b9FD2crl/IY6o2xkcNCAyx7fZCQE34n
OcAATi7kCaQcyJ8v9jWgZ4aUQHtaJ2uAu07PDJldkgdz/1CvH5qPfP2WqVKP
3n8wYvXv/lGsx34DIBH2lPzsqkdvEKQrihScQof9BqGxQda+Jk2H3hDcMDOJ
727QoTcMSW57S6o7tNhvBGTBORv5RVr0RkH9AZj639aiNwoRu7yvXWG16I1B
cO61Dck6De6PQ++mc+rnTmpwPg5ttZFBx+M06Fkg029l67cBGrxvgbI9l/1n
bRy+3wIxpVHusmYOvQlQCn3uGS9w6E3AGWj703CUQ88KWS9L2z3e59Czwvzj
eqMsjHpW+MQzqv7eeupNgvHAmePjs2r0JiFYK9/+Q48avSn48tRYtUqtRm8K
mrnxwq01avSmICusrqD3OzV60zD6b1d+TQ71pkGyLkh8JIV6NggsLY4I30s9
Gzy/T3OzR0Q9G6gkus3iV6g3A5kZRd+XeFJvBt7QmhJkAurZwTejYPWLFhV6
dkhz+T01/qEKPTts8zq9clObCr1Z6LjhEV9+W4XeLLRYHUfzalXoOaB+569v
Ws9TzwF1QyNzXaep54Bosb4wrIB6c7BfHr+FyaHeHDjWRtdtSaPePDxxF3i3
fEi9eRiwBrVzYurNg6ivt3BtFPUW4FlRwPZb26i3AF6hTaGK16m3CD4ldzue
2Ui9RShv+EVZ5U29Rdgamb14zAP3vXjEfHj082pXnEfziDKq+2N3Hnq5PNJa
syf05rRy+f51HmnMvRV3eUS57Jt5pHJFenZLnxI9PonzXfVe8AMlenzillv5
t6ZDiR6fhFiSh0/doR6fHGN3Xy9TU49PchWrY7UK6gnIibTudYG/UU9ALrzz
177Gq9QTkMZJLjX7IvUExNTvMZhURT0Bib6fF5dVQT2GVEXsiKstpR5DpNVM
pWch9RgyYfLulJ/A/UsMufRNk6lLhvPbDBGtGhpQfIFeJ0OEZKbpp2y8b2VI
uO2rg+VZ6AtZIvDh8ko/RS+AJVdT5OvL0tEjLNmfccUuT0UvniU7zya61B5C
7zOWlMeI/Jql6BWzROf26NWxZNrvqb/g5/JCEu3HkoN/9FVEJ9J+LMm6P6TK
T1DC/2J3nbk=
              "]]}, {{Legended}, Charting`Private`Tag, {}}], 
           "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
            0.3989422804014327}}, "Frame" -> {{False, False}, {False, False}},
            "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[20, 3]], 
              PointSize[0.007]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLinePlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}, {{}, 
      InterpretationBox[{
        TagBox[{{}, {}, 
          TagBox[
           TagBox[{
             Hue[
              NCache[
               Rational[64, 9], 7.111111111111111]], 
             PointSize[0.007], 
             AbsoluteThickness[2], 
             LineBox[CompressedData["
1:eJw1z3tMW3UUB/D2FllnMDoZDOZkktFRURrpVGbIPD8joNt84NbIEALrnEzr
7JzgMsMEgg72zAphc7iQoCBLXBMDzknWx71tucUl3RYZRBlbaPeghQ4GdPRB
Cyi95/dNbu4fJ+dzvr/UXfu2fcKIRKLt/39L//JonGB7M7YxrbkXXt6wFBcc
TOrViZ/nQRTNHShknS5DPQ+OaO5AmvP4ud0XefixZSl3YdOIzZVwmQfBuwcj
3wzx8W08RLkN9yHoSGrL0FJvFD5LK3dveYGHq1FvFOpr6nbuuN2Lnhsa/Vlc
ytFe9DyQ8N3ZplIl7TcG/WukcZ5hG3rjMDDJHzM22LDfOMj0D55RZtvQ88LZ
Jnl8oteK3gPY/Op1p6Pdiv0mYGLAFqdVW9GbBEuxyj68zoreJFhfv+IeHLeg
9xD0e5/tkF6y4P4UeLOXqVYdpvMp0P3pDLcXWtCbhuX+PS+pMi14fxpktU/P
3XjMgu+fht1cUe4/Tg69GVD8nfjeajOH3gxInNUH1K0cej742tz168FqDj0f
+It62pVqDj0fNJDBlZ/mUe8RcMWLt/0Z1HsEtxIs71pWUG8Wzk9ffPiRj0Vv
FpIHa3M38yx6s3Bi9vApWQuLnh++ndCVOLQsen4QO9RrUvJZ9ALQ5i5rXkih
XgCUsnyNKmRGLwDFY2V66aAZvSC0Rr5viu02oxeEFzV1mTk6M3ohuBWzR3F6
nxm9EGT3if+IKaBeCLr6vbKqLOrNgf2+JdYbT7056Eo/MPJWwIReGOobh9bW
D5vQC8PYUx3Sc5wJvTCMu7b/cKjThF4EpH3JlaknTehFIBA5M1pbSb15UKYW
sE0l1JuHuHs1Be/nUW8e5OnlX/ymoN4CvFJCtuqTqLcAyo61x0BCvUWIVCeu
/3jSiN4i3GVU+1fcNKK3CBX99ify7EZhP1lEdj2+wx3sxvk7IqLx6BXyNqPg
1YrIyuydqmsnjcL930XkSHVnjLsK/VEReeOXD9ZpNdQTk+dyMv4qK6KemDQ7
Tuf0vE09MTn/YZ2vYiP1xCRHodOdklNPTOZb9w8vS6YeQ9iWGuvQcuox5Mu9
DYVM2CDsVzBkRL5VkzBlEOYnGLIqXZnl8RgEr5MhwXzj6usug3CfY8jM5fDA
lZsGwR9iSMPPfU/+ewM9H0N+UncdCjnQi5OQjVX+a5l29NZLiLZUY6hk0SMS
MnO0NHi1B70iCfnq89ZNr3XTfhIiOdKYe+mCAf4DTG5lqw==
              "]]}, Annotation[#, {{Legended}, Charting`Private`Tag, {}}]& ], 
           Annotation[#, "Charting`Private`Tag#1"]& ]}, {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
        StyleBox[
         DynamicBox[
          (Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
              Annotation[
               Annotation[{
                 Hue[0.67, 0.6, 0.6], 
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[64, 9]], 
                  PointSize[0.007]], 
                 Line[CompressedData["
1:eJw1z3tMW3UUB/D2FllnMDoZDOZkktFRURrpVGbIPD8joNt84NbIEALrnEzr
7JzgMsMEgg72zAphc7iQoCBLXBMDzknWx71tucUl3RYZRBlbaPeghQ4GdPRB
Cyi95/dNbu4fJ+dzvr/UXfu2fcKIRKLt/39L//JonGB7M7YxrbkXXt6wFBcc
TOrViZ/nQRTNHShknS5DPQ+OaO5AmvP4ud0XefixZSl3YdOIzZVwmQfBuwcj
3wzx8W08RLkN9yHoSGrL0FJvFD5LK3dveYGHq1FvFOpr6nbuuN2Lnhsa/Vlc
ytFe9DyQ8N3ZplIl7TcG/WukcZ5hG3rjMDDJHzM22LDfOMj0D55RZtvQ88LZ
Jnl8oteK3gPY/Op1p6Pdiv0mYGLAFqdVW9GbBEuxyj68zoreJFhfv+IeHLeg
9xD0e5/tkF6y4P4UeLOXqVYdpvMp0P3pDLcXWtCbhuX+PS+pMi14fxpktU/P
3XjMgu+fht1cUe4/Tg69GVD8nfjeajOH3gxInNUH1K0cej742tz168FqDj0f
+It62pVqDj0fNJDBlZ/mUe8RcMWLt/0Z1HsEtxIs71pWUG8Wzk9ffPiRj0Vv
FpIHa3M38yx6s3Bi9vApWQuLnh++ndCVOLQsen4QO9RrUvJZ9ALQ5i5rXkih
XgCUsnyNKmRGLwDFY2V66aAZvSC0Rr5viu02oxeEFzV1mTk6M3ohuBWzR3F6
nxm9EGT3if+IKaBeCLr6vbKqLOrNgf2+JdYbT7056Eo/MPJWwIReGOobh9bW
D5vQC8PYUx3Sc5wJvTCMu7b/cKjThF4EpH3JlaknTehFIBA5M1pbSb15UKYW
sE0l1JuHuHs1Be/nUW8e5OnlX/ymoN4CvFJCtuqTqLcAyo61x0BCvUWIVCeu
/3jSiN4i3GVU+1fcNKK3CBX99ify7EZhP1lEdj2+wx3sxvk7IqLx6BXyNqPg
1YrIyuydqmsnjcL930XkSHVnjLsK/VEReeOXD9ZpNdQTk+dyMv4qK6KemDQ7
Tuf0vE09MTn/YZ2vYiP1xCRHodOdklNPTOZb9w8vS6YeQ9iWGuvQcuox5Mu9
DYVM2CDsVzBkRL5VkzBlEOYnGLIqXZnl8RgEr5MhwXzj6usug3CfY8jM5fDA
lZsGwR9iSMPPfU/+ewM9H0N+UncdCjnQi5OQjVX+a5l29NZLiLZUY6hk0SMS
MnO0NHi1B70iCfnq89ZNr3XTfhIiOdKYe+mCAf4DTG5lqw==
                  "]]}, {{Legended}, Charting`Private`Tag, {}}], 
               "Charting`Private`Tag#1"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
                0.3989422804014327}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
               "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
               "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
               "DefaultStyle" -> {
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[64, 9]], 
                  PointSize[0.007]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListLinePlot, "GroupHighlight" -> 
               False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
               0.3989422804014327}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[64, 9]], 
                 PointSize[0.007]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>], 
          ImageSizeCache -> {{
           4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
         False]}, 
       Annotation[{{{}, {}, 
          Annotation[
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[64, 9]], 
              PointSize[0.007]], 
             Line[CompressedData["
1:eJw1z3tMW3UUB/D2FllnMDoZDOZkktFRURrpVGbIPD8joNt84NbIEALrnEzr
7JzgMsMEgg72zAphc7iQoCBLXBMDzknWx71tucUl3RYZRBlbaPeghQ4GdPRB
Cyi95/dNbu4fJ+dzvr/UXfu2fcKIRKLt/39L//JonGB7M7YxrbkXXt6wFBcc
TOrViZ/nQRTNHShknS5DPQ+OaO5AmvP4ud0XefixZSl3YdOIzZVwmQfBuwcj
3wzx8W08RLkN9yHoSGrL0FJvFD5LK3dveYGHq1FvFOpr6nbuuN2Lnhsa/Vlc
ytFe9DyQ8N3ZplIl7TcG/WukcZ5hG3rjMDDJHzM22LDfOMj0D55RZtvQ88LZ
Jnl8oteK3gPY/Op1p6Pdiv0mYGLAFqdVW9GbBEuxyj68zoreJFhfv+IeHLeg
9xD0e5/tkF6y4P4UeLOXqVYdpvMp0P3pDLcXWtCbhuX+PS+pMi14fxpktU/P
3XjMgu+fht1cUe4/Tg69GVD8nfjeajOH3gxInNUH1K0cej742tz168FqDj0f
+It62pVqDj0fNJDBlZ/mUe8RcMWLt/0Z1HsEtxIs71pWUG8Wzk9ffPiRj0Vv
FpIHa3M38yx6s3Bi9vApWQuLnh++ndCVOLQsen4QO9RrUvJZ9ALQ5i5rXkih
XgCUsnyNKmRGLwDFY2V66aAZvSC0Rr5viu02oxeEFzV1mTk6M3ohuBWzR3F6
nxm9EGT3if+IKaBeCLr6vbKqLOrNgf2+JdYbT7056Eo/MPJWwIReGOobh9bW
D5vQC8PYUx3Sc5wJvTCMu7b/cKjThF4EpH3JlaknTehFIBA5M1pbSb15UKYW
sE0l1JuHuHs1Be/nUW8e5OnlX/ymoN4CvFJCtuqTqLcAyo61x0BCvUWIVCeu
/3jSiN4i3GVU+1fcNKK3CBX99ify7EZhP1lEdj2+wx3sxvk7IqLx6BXyNqPg
1YrIyuydqmsnjcL930XkSHVnjLsK/VEReeOXD9ZpNdQTk+dyMv4qK6KemDQ7
Tuf0vE09MTn/YZ2vYiP1xCRHodOdklNPTOZb9w8vS6YeQ9iWGuvQcuox5Mu9
DYVM2CDsVzBkRL5VkzBlEOYnGLIqXZnl8RgEr5MhwXzj6usug3CfY8jM5fDA
lZsGwR9iSMPPfU/+ewM9H0N+UncdCjnQi5OQjVX+a5l29NZLiLZUY6hk0SMS
MnO0NHi1B70iCfnq89ZNr3XTfhIiOdKYe+mCAf4DTG5lqw==
              "]]}, {{Legended}, Charting`Private`Tag, {}}], 
           "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
            0.3989422804014327}}, "Frame" -> {{False, False}, {False, False}},
            "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[64, 9]], 
              PointSize[0.007]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLinePlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}, {{}, 
      InterpretationBox[{
        TagBox[{{}, {}, 
          TagBox[
           TagBox[{
             Hue[
              NCache[
               Rational[68, 9], 7.555555555555555]], 
             PointSize[0.007], 
             AbsoluteThickness[2], 
             LineBox[CompressedData["
1:eJw1z3lQjHEYB/B3MWEmg8k5phxRFpkkM8rxfZWjQ6ExHYpclZxrkKYJxbiW
6SBR6xiMZfxBste722q3w4wUzbgaR2lLaUunrd1O2n3e78xvfn8883ye55m9
+0hIzAiGYfz+v+E/1pqfSB9VKtUk6eG5dDi1KL4fen1nkR6MNQacDC87r6vS
o9waA1wvZj2qfa1Hbs5w6lBvaHKJyNbD5tXjzeVZc4M362Hllv7C07Or75T3
68hrwJXHdcnxD3SosHoN8PCJLlqwXkdeI0wJN43sl0LyfiOs3rfJc0Eh7deE
44XvpB8vviLPiPOpb0MCOrS0nxF5IdvMmlgtec3oamm//bSxgLwWONcc3up9
rID2+4PE9aWbYsYUkNeK1kMlYkephrxWiOeUCHcFashrg7BbFLSuR0397Qj2
sk/tfaKmejtGewvdKqLV5HVgg2tnmfMMNc3vwOTvm0Ymf+Xo/g6Uzz6TEHeH
I68T2UU+OZf2cOR1IsWcWJO+iCOvC3unugR4mVXkdeFIwpbIgNcq8rrQP4qL
y8hWkfcXy0XNXjX7VOT9hTY1yjJ+lYo8E1bsfe/HOPCeCd4zH2RkGpXkmdDr
43TgSbGSvG4E5X12X3RXSV438i7sv2WXpCSvBzecxNudw5Tk9SD/ODdWtIz3
epCWNk35bRLvmTHJ/4Uh1KQgz4ys2udrP3xWkGfB6ZbwZ76cgjwL/MVci+S2
gjwLFruteV6ZoiCvFz/KHx79EsN7vYioSt4nDeS9PnxX+ok8PXivD8L5UYOJ
03mvDxPyMxwOCnivH8Wv4t3tjHLy+pEpOxPAfpCTN4ATV+yKHbRy8gawsSpw
R9JjOXkDiMoft/LwNTl5gwjyz6hsOsV7g6hWR1Y3xvPeEJZUpon2hPLeEDx/
yz+F+fLeECCeKtG5U/90ho1si7+U40T1jQwbfa5BUm1PXgrDlla+sLvaJ7PN
f8mw69zShXeNMpvfwLCuU6oyJ36V2frtBWxs+EHHugqquwjYl5zpvaFUZvNY
ATu2WTPaopXZ5kcI2Mlqt5h5CvKPCVgP5zZx3DPyrgrY3G1ljoVS8qQCVrJQ
UrLwngz/AOGfGoQ=
              "]]}, Annotation[#, {{Legended}, Charting`Private`Tag, {}}]& ], 
           Annotation[#, "Charting`Private`Tag#1"]& ]}, {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
        StyleBox[
         DynamicBox[
          (Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
              Annotation[
               Annotation[{
                 Hue[0.67, 0.6, 0.6], 
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[68, 9]], 
                  PointSize[0.007]], 
                 Line[CompressedData["
1:eJw1z3lQjHEYB/B3MWEmg8k5phxRFpkkM8rxfZWjQ6ExHYpclZxrkKYJxbiW
6SBR6xiMZfxBste722q3w4wUzbgaR2lLaUunrd1O2n3e78xvfn8883ye55m9
+0hIzAiGYfz+v+E/1pqfSB9VKtUk6eG5dDi1KL4fen1nkR6MNQacDC87r6vS
o9waA1wvZj2qfa1Hbs5w6lBvaHKJyNbD5tXjzeVZc4M362Hllv7C07Or75T3
68hrwJXHdcnxD3SosHoN8PCJLlqwXkdeI0wJN43sl0LyfiOs3rfJc0Eh7deE
44XvpB8vviLPiPOpb0MCOrS0nxF5IdvMmlgtec3oamm//bSxgLwWONcc3up9
rID2+4PE9aWbYsYUkNeK1kMlYkephrxWiOeUCHcFashrg7BbFLSuR0397Qj2
sk/tfaKmejtGewvdKqLV5HVgg2tnmfMMNc3vwOTvm0Ymf+Xo/g6Uzz6TEHeH
I68T2UU+OZf2cOR1IsWcWJO+iCOvC3unugR4mVXkdeFIwpbIgNcq8rrQP4qL
y8hWkfcXy0XNXjX7VOT9hTY1yjJ+lYo8E1bsfe/HOPCeCd4zH2RkGpXkmdDr
43TgSbGSvG4E5X12X3RXSV438i7sv2WXpCSvBzecxNudw5Tk9SD/ODdWtIz3
epCWNk35bRLvmTHJ/4Uh1KQgz4ys2udrP3xWkGfB6ZbwZ76cgjwL/MVci+S2
gjwLFruteV6ZoiCvFz/KHx79EsN7vYioSt4nDeS9PnxX+ok8PXivD8L5UYOJ
03mvDxPyMxwOCnivH8Wv4t3tjHLy+pEpOxPAfpCTN4ATV+yKHbRy8gawsSpw
R9JjOXkDiMoft/LwNTl5gwjyz6hsOsV7g6hWR1Y3xvPeEJZUpon2hPLeEDx/
yz+F+fLeECCeKtG5U/90ho1si7+U40T1jQwbfa5BUm1PXgrDlla+sLvaJ7PN
f8mw69zShXeNMpvfwLCuU6oyJ36V2frtBWxs+EHHugqquwjYl5zpvaFUZvNY
ATu2WTPaopXZ5kcI2Mlqt5h5CvKPCVgP5zZx3DPyrgrY3G1ljoVS8qQCVrJQ
UrLwngz/AOGfGoQ=
                  "]]}, {{Legended}, Charting`Private`Tag, {}}], 
               "Charting`Private`Tag#1"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
                0.3989422804014327}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
               "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
               "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
               "DefaultStyle" -> {
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[68, 9]], 
                  PointSize[0.007]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListLinePlot, "GroupHighlight" -> 
               False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
               0.3989422804014327}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[68, 9]], 
                 PointSize[0.007]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>], 
          ImageSizeCache -> {{
           4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
         False]}, 
       Annotation[{{{}, {}, 
          Annotation[
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[68, 9]], 
              PointSize[0.007]], 
             Line[CompressedData["
1:eJw1z3lQjHEYB/B3MWEmg8k5phxRFpkkM8rxfZWjQ6ExHYpclZxrkKYJxbiW
6SBR6xiMZfxBste722q3w4wUzbgaR2lLaUunrd1O2n3e78xvfn8883ye55m9
+0hIzAiGYfz+v+E/1pqfSB9VKtUk6eG5dDi1KL4fen1nkR6MNQacDC87r6vS
o9waA1wvZj2qfa1Hbs5w6lBvaHKJyNbD5tXjzeVZc4M362Hllv7C07Or75T3
68hrwJXHdcnxD3SosHoN8PCJLlqwXkdeI0wJN43sl0LyfiOs3rfJc0Eh7deE
44XvpB8vviLPiPOpb0MCOrS0nxF5IdvMmlgtec3oamm//bSxgLwWONcc3up9
rID2+4PE9aWbYsYUkNeK1kMlYkephrxWiOeUCHcFashrg7BbFLSuR0397Qj2
sk/tfaKmejtGewvdKqLV5HVgg2tnmfMMNc3vwOTvm0Ymf+Xo/g6Uzz6TEHeH
I68T2UU+OZf2cOR1IsWcWJO+iCOvC3unugR4mVXkdeFIwpbIgNcq8rrQP4qL
y8hWkfcXy0XNXjX7VOT9hTY1yjJ+lYo8E1bsfe/HOPCeCd4zH2RkGpXkmdDr
43TgSbGSvG4E5X12X3RXSV438i7sv2WXpCSvBzecxNudw5Tk9SD/ODdWtIz3
epCWNk35bRLvmTHJ/4Uh1KQgz4ys2udrP3xWkGfB6ZbwZ76cgjwL/MVci+S2
gjwLFruteV6ZoiCvFz/KHx79EsN7vYioSt4nDeS9PnxX+ok8PXivD8L5UYOJ
03mvDxPyMxwOCnivH8Wv4t3tjHLy+pEpOxPAfpCTN4ATV+yKHbRy8gawsSpw
R9JjOXkDiMoft/LwNTl5gwjyz6hsOsV7g6hWR1Y3xvPeEJZUpon2hPLeEDx/
yz+F+fLeECCeKtG5U/90ho1si7+U40T1jQwbfa5BUm1PXgrDlla+sLvaJ7PN
f8mw69zShXeNMpvfwLCuU6oyJ36V2frtBWxs+EHHugqquwjYl5zpvaFUZvNY
ATu2WTPaopXZ5kcI2Mlqt5h5CvKPCVgP5zZx3DPyrgrY3G1ljoVS8qQCVrJQ
UrLwngz/AOGfGoQ=
              "]]}, {{Legended}, Charting`Private`Tag, {}}], 
           "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
            0.3989422804014327}}, "Frame" -> {{False, False}, {False, False}},
            "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[68, 9]], 
              PointSize[0.007]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLinePlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}, {{}, 
      InterpretationBox[{
        TagBox[{{}, {}, 
          TagBox[
           TagBox[{
             Hue[8], 
             PointSize[0.007], 
             AbsoluteThickness[2], 
             LineBox[CompressedData["
1:eJw1z2tIk2EUB/DXEiKNoIxoJandydJyKQWy/9vFKCEs07AyRSszSUs0xWLR
hVZeUgwstfpiBe7d1c3bFIlaLYq8UFaYEmk2p+na3My5OVfOsz88PB8O53fO
CUq9GHt2HsMw7P83+6e58wNjqt694h0t2MGfTT+WP3OJinktYNwZQHduwv6P
Gg0+uDMANlBVGRasQXXVbH5CKxxS37vRjDlvELHLsxN57U1wc/xfEPHKQmt4
TeTpsSvh1pnGrEa0uz096pd8S0zpaiBvCJ+WdoUGsA3kGfAxcXuirq2e9huG
vUO3ct+BevJGcGnBQEjQdzXtNwIv3zJlt1BN3m/UtA71mNaryRtFq3dFbsRn
Fe03hqz38TurilTkGaHIuJocGaUiz4ivBT5eF7xV5P1BnFb4ouJtHfWb4CX4
5buntI7qJqSUZucvTqgjz4za28514nV1NN8M66GqyHaLku43I7U8hM++UZI3
jurTq5o7K5XkjUNh/BN4OEtJngXbjt/kP4pSkmeBWLgiomy1x7PgRHT+Of9x
BXlWPA+M6bSLFeRZsfGavajwjIK8CSy4fj/4SZCCvAmEiztiF/fLyZuAoLrk
oqZGTt5fvMKBLcI0OXl/4a2XJUVukZM3CevLvIW9Fhl5k8i4rjahTUbeJNbY
U6VH78rIs6Eq5dB9Jl5Gng07nW2FYWtl5E2hOOfd4JdxKXlTMCQfFPRppeRN
oSCg72TYAyl5djSGH/N7f15Knh1cUDC/QiAlzwF+1LlM0TKP50Dw08F95b8l
5DlQcjl7WqyVkDcNxU3uzpvHEvKmMX9znLAnT0KeE9G13r59RyTkORGebhvW
bvV4TmwXGePu+ni8GaQHmGYCDRx5M/A3G3xEOo48F5budsxXPufIc0HVfOXL
w9vcXL/ahU2n0jhbJtX1LkTnlRtyk7i5eYsY9rVuxOQfQ/UNDJuRY2VMIJ9l
2FG/0RNj2zj8A8ea2D4=
              "]]}, Annotation[#, {{Legended}, Charting`Private`Tag, {}}]& ], 
           Annotation[#, "Charting`Private`Tag#1"]& ]}, {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
        StyleBox[
         DynamicBox[
          (Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
              Annotation[
               Annotation[{
                 Hue[0.67, 0.6, 0.6], 
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[8], 
                  PointSize[0.007]], 
                 Line[CompressedData["
1:eJw1z2tIk2EUB/DXEiKNoIxoJandydJyKQWy/9vFKCEs07AyRSszSUs0xWLR
hVZeUgwstfpiBe7d1c3bFIlaLYq8UFaYEmk2p+na3My5OVfOsz88PB8O53fO
CUq9GHt2HsMw7P83+6e58wNjqt694h0t2MGfTT+WP3OJinktYNwZQHduwv6P
Gg0+uDMANlBVGRasQXXVbH5CKxxS37vRjDlvELHLsxN57U1wc/xfEPHKQmt4
TeTpsSvh1pnGrEa0uz096pd8S0zpaiBvCJ+WdoUGsA3kGfAxcXuirq2e9huG
vUO3ct+BevJGcGnBQEjQdzXtNwIv3zJlt1BN3m/UtA71mNaryRtFq3dFbsRn
Fe03hqz38TurilTkGaHIuJocGaUiz4ivBT5eF7xV5P1BnFb4ouJtHfWb4CX4
5buntI7qJqSUZucvTqgjz4za28514nV1NN8M66GqyHaLku43I7U8hM++UZI3
jurTq5o7K5XkjUNh/BN4OEtJngXbjt/kP4pSkmeBWLgiomy1x7PgRHT+Of9x
BXlWPA+M6bSLFeRZsfGavajwjIK8CSy4fj/4SZCCvAmEiztiF/fLyZuAoLrk
oqZGTt5fvMKBLcI0OXl/4a2XJUVukZM3CevLvIW9Fhl5k8i4rjahTUbeJNbY
U6VH78rIs6Eq5dB9Jl5Gng07nW2FYWtl5E2hOOfd4JdxKXlTMCQfFPRppeRN
oSCg72TYAyl5djSGH/N7f15Knh1cUDC/QiAlzwF+1LlM0TKP50Dw08F95b8l
5DlQcjl7WqyVkDcNxU3uzpvHEvKmMX9znLAnT0KeE9G13r59RyTkORGebhvW
bvV4TmwXGePu+ni8GaQHmGYCDRx5M/A3G3xEOo48F5budsxXPufIc0HVfOXL
w9vcXL/ahU2n0jhbJtX1LkTnlRtyk7i5eYsY9rVuxOQfQ/UNDJuRY2VMIJ9l
2FG/0RNj2zj8A8ea2D4=
                  "]]}, {{Legended}, Charting`Private`Tag, {}}], 
               "Charting`Private`Tag#1"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
                0.3989422804014327}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
               "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
               "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
               "DefaultStyle" -> {
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[8], 
                  PointSize[0.007]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListLinePlot, "GroupHighlight" -> 
               False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
               0.3989422804014327}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 AbsoluteThickness[2], 
                 Hue[8], 
                 PointSize[0.007]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>], 
          ImageSizeCache -> {{
           4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
         False]}, 
       Annotation[{{{}, {}, 
          Annotation[
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              AbsoluteThickness[2], 
              Hue[8], 
              PointSize[0.007]], 
             Line[CompressedData["
1:eJw1z2tIk2EUB/DXEiKNoIxoJandydJyKQWy/9vFKCEs07AyRSszSUs0xWLR
hVZeUgwstfpiBe7d1c3bFIlaLYq8UFaYEmk2p+na3My5OVfOsz88PB8O53fO
CUq9GHt2HsMw7P83+6e58wNjqt694h0t2MGfTT+WP3OJinktYNwZQHduwv6P
Gg0+uDMANlBVGRasQXXVbH5CKxxS37vRjDlvELHLsxN57U1wc/xfEPHKQmt4
TeTpsSvh1pnGrEa0uz096pd8S0zpaiBvCJ+WdoUGsA3kGfAxcXuirq2e9huG
vUO3ct+BevJGcGnBQEjQdzXtNwIv3zJlt1BN3m/UtA71mNaryRtFq3dFbsRn
Fe03hqz38TurilTkGaHIuJocGaUiz4ivBT5eF7xV5P1BnFb4ouJtHfWb4CX4
5buntI7qJqSUZucvTqgjz4za28514nV1NN8M66GqyHaLku43I7U8hM++UZI3
jurTq5o7K5XkjUNh/BN4OEtJngXbjt/kP4pSkmeBWLgiomy1x7PgRHT+Of9x
BXlWPA+M6bSLFeRZsfGavajwjIK8CSy4fj/4SZCCvAmEiztiF/fLyZuAoLrk
oqZGTt5fvMKBLcI0OXl/4a2XJUVukZM3CevLvIW9Fhl5k8i4rjahTUbeJNbY
U6VH78rIs6Eq5dB9Jl5Gng07nW2FYWtl5E2hOOfd4JdxKXlTMCQfFPRppeRN
oSCg72TYAyl5djSGH/N7f15Knh1cUDC/QiAlzwF+1LlM0TKP50Dw08F95b8l
5DlQcjl7WqyVkDcNxU3uzpvHEvKmMX9znLAnT0KeE9G13r59RyTkORGebhvW
bvV4TmwXGePu+ni8GaQHmGYCDRx5M/A3G3xEOo48F5budsxXPufIc0HVfOXL
w9vcXL/ahU2n0jhbJtX1LkTnlRtyk7i5eYsY9rVuxOQfQ/UNDJuRY2VMIJ9l
2FG/0RNj2zj8A8ea2D4=
              "]]}, {{Legended}, Charting`Private`Tag, {}}], 
           "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
            0.3989422804014327}}, "Frame" -> {{False, False}, {False, False}},
            "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              AbsoluteThickness[2], 
              Hue[8], 
              PointSize[0.007]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLinePlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}, {{}, 
      InterpretationBox[{
        TagBox[{{}, {}, 
          TagBox[
           TagBox[{
             Hue[0], 
             PointSize[0.007], 
             AbsoluteThickness[2], 
             Opacity[0.5], 
             LineBox[CompressedData["
1:eJwBIQPe/CFib1JlAgAAADEAAAACAAAAtvyt6iahzT+VSbT4SsuiP7j70kYk
9NA/eou0frZsqz9hDS018XnSP3sRYmaJWrE/TXrtbYSw0z+jFMMnfo+0P3oR
ncTitdQ/ZQS3TXdxtz/a4KN0OZnVPxKmT8s2Ebo/hkPm0mhj1j+hXSssAXq8
PwYZefshGtc/8fHo5QG0vj/ShfcqScHXP+vHCOS5YsA/1Gr+p6hb2D9Y0l61
oVnBP6AqsbhT69g/pZ+PJrhAwj9N6aVE4XHZP0CcL2ilGcM/TUUOf5Dw2T/7
5AvqzuXDP9l4etlgaNo/YicP52WmxD8eFfU6ItraPwzdruhxXMU/R78FUYBG
2z9GO5OW2AjGPzCHWKoKrts/bV9Hp2Osxj/e8fmlOhHcP4tS4HvFR8c/Zqy3
4Xdw3D/D/uPCnNvHPy4uypcbzNw/TcDnYXdoyD9VwmE3cyTdP8LynNLU7sg/
Vxk0bMJ53T+EmngTKG/JP2E+rrlEzN0/UeKOQ9npyT9S2QPELhzeP63NO/tG
X8o/15otWq9p3j9a0uxux8/KPwQY6U7wtN4/23hGZqk7yz9BoT8rF/7eP0PX
mQ81o8s/+LuKwkVF3z8oU+q1rAbMP3yKDq6ait8/EN96Xk1mzD+HqeC0Mc7f
PxsC3lFPwsw/L7TkERII4D9KIMGT5hrNP8aXAoxEKOA/zD0TTENwzT9qlZnf
ukfgPwVqryOSws0/b0wkx35m4D/xgFOW/BHOPxtWgjiZhOA/JmBfO6lezj8p
oYx5EqLgP97Smga8qM4/gBMCMvK+4D9PKA6CVvDOP2PTM3s/2+A/RDbQAZg1
zz+qnMbtAPfgP12bitKdeM8/UwvQrTwS4T/j91hjg7nPP00Ji3X4LOE/TWqQ
a2L4zz9O/9SeOUfhP4SBdIapGtA/G5WdKwVh4T9iMzn5NTjQPw5dbM1feuE/
f3RXNuFU0D/qchrsTZPhP3BLkkW1cNA/XanZq9Or4T+uztSZu4vQP0gwn/L0
w+E/VmTUG/2l0D/VhQRttdvhP5HOyTOCv9A/Sequkhjz4T+4fVjSUtjQP9Ql
kb8=
              "]]}, Annotation[#, {{Legended}, Charting`Private`Tag, {}}]& ], 
           Annotation[#, "Charting`Private`Tag#1"]& ]}, {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
        StyleBox[
         DynamicBox[
          (Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
              Annotation[
               Annotation[{
                 Hue[0.67, 0.6, 0.6], 
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[0], 
                  PointSize[0.007], 
                  Opacity[0.5]], 
                 Line[CompressedData["
1:eJwBIQPe/CFib1JlAgAAADEAAAACAAAAtvyt6iahzT+VSbT4SsuiP7j70kYk
9NA/eou0frZsqz9hDS018XnSP3sRYmaJWrE/TXrtbYSw0z+jFMMnfo+0P3oR
ncTitdQ/ZQS3TXdxtz/a4KN0OZnVPxKmT8s2Ebo/hkPm0mhj1j+hXSssAXq8
PwYZefshGtc/8fHo5QG0vj/ShfcqScHXP+vHCOS5YsA/1Gr+p6hb2D9Y0l61
oVnBP6AqsbhT69g/pZ+PJrhAwj9N6aVE4XHZP0CcL2ilGcM/TUUOf5Dw2T/7
5AvqzuXDP9l4etlgaNo/YicP52WmxD8eFfU6ItraPwzdruhxXMU/R78FUYBG
2z9GO5OW2AjGPzCHWKoKrts/bV9Hp2Osxj/e8fmlOhHcP4tS4HvFR8c/Zqy3
4Xdw3D/D/uPCnNvHPy4uypcbzNw/TcDnYXdoyD9VwmE3cyTdP8LynNLU7sg/
Vxk0bMJ53T+EmngTKG/JP2E+rrlEzN0/UeKOQ9npyT9S2QPELhzeP63NO/tG
X8o/15otWq9p3j9a0uxux8/KPwQY6U7wtN4/23hGZqk7yz9BoT8rF/7eP0PX
mQ81o8s/+LuKwkVF3z8oU+q1rAbMP3yKDq6ait8/EN96Xk1mzD+HqeC0Mc7f
PxsC3lFPwsw/L7TkERII4D9KIMGT5hrNP8aXAoxEKOA/zD0TTENwzT9qlZnf
ukfgPwVqryOSws0/b0wkx35m4D/xgFOW/BHOPxtWgjiZhOA/JmBfO6lezj8p
oYx5EqLgP97Smga8qM4/gBMCMvK+4D9PKA6CVvDOP2PTM3s/2+A/RDbQAZg1
zz+qnMbtAPfgP12bitKdeM8/UwvQrTwS4T/j91hjg7nPP00Ji3X4LOE/TWqQ
a2L4zz9O/9SeOUfhP4SBdIapGtA/G5WdKwVh4T9iMzn5NTjQPw5dbM1feuE/
f3RXNuFU0D/qchrsTZPhP3BLkkW1cNA/XanZq9Or4T+uztSZu4vQP0gwn/L0
w+E/VmTUG/2l0D/VhQRttdvhP5HOyTOCv9A/Sequkhjz4T+4fVjSUtjQP9Ql
kb8=
                  "]]}, {{Legended}, Charting`Private`Tag, {}}], 
               "Charting`Private`Tag#1"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
                0.3989422804014327}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
               "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
               "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
               "DefaultStyle" -> {
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[0], 
                  PointSize[0.007], 
                  Opacity[0.5]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListLinePlot, "GroupHighlight" -> 
               False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
               0.3989422804014327}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 AbsoluteThickness[2], 
                 Hue[0], 
                 PointSize[0.007], 
                 Opacity[0.5]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>], 
          ImageSizeCache -> {{
           4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
         False]}, 
       Annotation[{{{}, {}, 
          Annotation[
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              AbsoluteThickness[2], 
              Hue[0], 
              PointSize[0.007], 
              Opacity[0.5]], 
             Line[CompressedData["
1:eJwBIQPe/CFib1JlAgAAADEAAAACAAAAtvyt6iahzT+VSbT4SsuiP7j70kYk
9NA/eou0frZsqz9hDS018XnSP3sRYmaJWrE/TXrtbYSw0z+jFMMnfo+0P3oR
ncTitdQ/ZQS3TXdxtz/a4KN0OZnVPxKmT8s2Ebo/hkPm0mhj1j+hXSssAXq8
PwYZefshGtc/8fHo5QG0vj/ShfcqScHXP+vHCOS5YsA/1Gr+p6hb2D9Y0l61
oVnBP6AqsbhT69g/pZ+PJrhAwj9N6aVE4XHZP0CcL2ilGcM/TUUOf5Dw2T/7
5AvqzuXDP9l4etlgaNo/YicP52WmxD8eFfU6ItraPwzdruhxXMU/R78FUYBG
2z9GO5OW2AjGPzCHWKoKrts/bV9Hp2Osxj/e8fmlOhHcP4tS4HvFR8c/Zqy3
4Xdw3D/D/uPCnNvHPy4uypcbzNw/TcDnYXdoyD9VwmE3cyTdP8LynNLU7sg/
Vxk0bMJ53T+EmngTKG/JP2E+rrlEzN0/UeKOQ9npyT9S2QPELhzeP63NO/tG
X8o/15otWq9p3j9a0uxux8/KPwQY6U7wtN4/23hGZqk7yz9BoT8rF/7eP0PX
mQ81o8s/+LuKwkVF3z8oU+q1rAbMP3yKDq6ait8/EN96Xk1mzD+HqeC0Mc7f
PxsC3lFPwsw/L7TkERII4D9KIMGT5hrNP8aXAoxEKOA/zD0TTENwzT9qlZnf
ukfgPwVqryOSws0/b0wkx35m4D/xgFOW/BHOPxtWgjiZhOA/JmBfO6lezj8p
oYx5EqLgP97Smga8qM4/gBMCMvK+4D9PKA6CVvDOP2PTM3s/2+A/RDbQAZg1
zz+qnMbtAPfgP12bitKdeM8/UwvQrTwS4T/j91hjg7nPP00Ji3X4LOE/TWqQ
a2L4zz9O/9SeOUfhP4SBdIapGtA/G5WdKwVh4T9iMzn5NTjQPw5dbM1feuE/
f3RXNuFU0D/qchrsTZPhP3BLkkW1cNA/XanZq9Or4T+uztSZu4vQP0gwn/L0
w+E/VmTUG/2l0D/VhQRttdvhP5HOyTOCv9A/Sequkhjz4T+4fVjSUtjQP9Ql
kb8=
              "]]}, {{Legended}, Charting`Private`Tag, {}}], 
           "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
            0.3989422804014327}}, "Frame" -> {{False, False}, {False, False}},
            "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              AbsoluteThickness[2], 
              Hue[0], 
              PointSize[0.007], 
              Opacity[0.5]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLinePlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}, {{}, 
      InterpretationBox[{
        TagBox[{{}, {}, 
          TagBox[
           TagBox[{
             Hue[
              NCache[
               Rational[4, 9], 0.4444444444444444]], 
             PointSize[0.007], 
             AbsoluteThickness[2], 
             Opacity[0.5], 
             LineBox[CompressedData["
1:eJwVxXtQywEAB/CsuIQoF710UhxNeZTnZd+6nnOWlOSwNClxTZ7RuDzOyMR5
5MiZpFzrNXJLD69a2VR7/Gy1Wmvr90s6RiyFOhT++NzHc1d6TDLNyspq2T//
f/q7wrygQInqtIxQOvEANb804d7DBNaLLrkdPVwGzjTfFYOZGnSe1JXcSKgE
izfAPfdYi2vCL1k2uRLwHIRNvVVtWHJR8DYuoxpdZOGRNXntSIj3LIueVYfz
If2a1CQdFhzXlTNOPcckl8xfnq4dGNWW0zfWvoSG/9OH2dCBXInBOjG5Hm37
xopF2zsxYu1ND9rRgPs+lTWxnzohyh3SRIZIwfr4MJQ6qEdv7rzJXu6NYIXZ
n7pq0YOoXDwa8KER+uM8fWJqF65ysrMei5rg4fR97byuLswSfC0XJrxGxKuJ
m06HG3AvT17YayfD0gtbS+3EBgRHyM4wxTKYBkcfrnXoBtPwg8ZnypFSXk0d
O9ANL9Pl+QFGOfz8Wm65KbpxZcDd6f3eN4iTclYd9jZCO9WSPdvyBvEuAWnS
TCOy89VVjAPN4DDEtaEKI/6ktJil5mbE6K2b/NxNKJ5SYqYltqDjju+2R3tN
MCJ5ehzRAhvnj1EWiQn8/L5g28BWBBeAPnvMhPi5X5W7C1sx8kwgDQvrQVht
kXPFJAVOCuzFdwQ9CHFKY3ikKHChhJQsU/UgXB5/19KgwBJJn4OjLYnodYGR
W12VkN2i5YQuJGG30JnHT1di3828nroIEu/qRz4UNSiRvsFbnpVColDkNYec
oYLblrOr886RaGdb17LZKiwqyMl0fEBCHeVUF1yswumZtOXfXpL45NH/pOKL
Ckla/xMwkNBxx8fq/dUovSsbsPpJ4jY3e/B2hhqxU4iKQEcKPnsY49HVarAm
Xzo6spgCtz2mj/ZDjajxtntrIijk5GxOSnIh4HZTSJ/IoWC6v79Uv5KAPTtN
uZNHobVm1eD+WALmQ66fWTcoCJsqg3zTCbBL9GXaMgq225RTPQQEIpfmfxtu
pBBjcsD6IgLtfBtulYFCbP/2oLoXBJhm8XXnIQqBcc0TMnQE/gIIEI6U
              "]]}, Annotation[#, {{Legended}, Charting`Private`Tag, {}}]& ], 
           Annotation[#, "Charting`Private`Tag#1"]& ]}, {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
        StyleBox[
         DynamicBox[
          (Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
              Annotation[
               Annotation[{
                 Hue[0.67, 0.6, 0.6], 
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[4, 9]], 
                  PointSize[0.007], 
                  Opacity[0.5]], 
                 Line[CompressedData["
1:eJwVxXtQywEAB/CsuIQoF710UhxNeZTnZd+6nnOWlOSwNClxTZ7RuDzOyMR5
5MiZpFzrNXJLD69a2VR7/Gy1Wmvr90s6RiyFOhT++NzHc1d6TDLNyspq2T//
f/q7wrygQInqtIxQOvEANb804d7DBNaLLrkdPVwGzjTfFYOZGnSe1JXcSKgE
izfAPfdYi2vCL1k2uRLwHIRNvVVtWHJR8DYuoxpdZOGRNXntSIj3LIueVYfz
If2a1CQdFhzXlTNOPcckl8xfnq4dGNWW0zfWvoSG/9OH2dCBXInBOjG5Hm37
xopF2zsxYu1ND9rRgPs+lTWxnzohyh3SRIZIwfr4MJQ6qEdv7rzJXu6NYIXZ
n7pq0YOoXDwa8KER+uM8fWJqF65ysrMei5rg4fR97byuLswSfC0XJrxGxKuJ
m06HG3AvT17YayfD0gtbS+3EBgRHyM4wxTKYBkcfrnXoBtPwg8ZnypFSXk0d
O9ANL9Pl+QFGOfz8Wm65KbpxZcDd6f3eN4iTclYd9jZCO9WSPdvyBvEuAWnS
TCOy89VVjAPN4DDEtaEKI/6ktJil5mbE6K2b/NxNKJ5SYqYltqDjju+2R3tN
MCJ5ehzRAhvnj1EWiQn8/L5g28BWBBeAPnvMhPi5X5W7C1sx8kwgDQvrQVht
kXPFJAVOCuzFdwQ9CHFKY3ikKHChhJQsU/UgXB5/19KgwBJJn4OjLYnodYGR
W12VkN2i5YQuJGG30JnHT1di3828nroIEu/qRz4UNSiRvsFbnpVColDkNYec
oYLblrOr886RaGdb17LZKiwqyMl0fEBCHeVUF1yswumZtOXfXpL45NH/pOKL
Ckla/xMwkNBxx8fq/dUovSsbsPpJ4jY3e/B2hhqxU4iKQEcKPnsY49HVarAm
Xzo6spgCtz2mj/ZDjajxtntrIijk5GxOSnIh4HZTSJ/IoWC6v79Uv5KAPTtN
uZNHobVm1eD+WALmQ66fWTcoCJsqg3zTCbBL9GXaMgq225RTPQQEIpfmfxtu
pBBjcsD6IgLtfBtulYFCbP/2oLoXBJhm8XXnIQqBcc0TMnQE/gIIEI6U
                  "]]}, {{Legended}, Charting`Private`Tag, {}}], 
               "Charting`Private`Tag#1"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
                0.3989422804014327}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
               "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
               "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
               "DefaultStyle" -> {
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[4, 9]], 
                  PointSize[0.007], 
                  Opacity[0.5]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListLinePlot, "GroupHighlight" -> 
               False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
               0.3989422804014327}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[4, 9]], 
                 PointSize[0.007], 
                 Opacity[0.5]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>], 
          ImageSizeCache -> {{
           4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
         False]}, 
       Annotation[{{{}, {}, 
          Annotation[
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[4, 9]], 
              PointSize[0.007], 
              Opacity[0.5]], 
             Line[CompressedData["
1:eJwVxXtQywEAB/CsuIQoF710UhxNeZTnZd+6nnOWlOSwNClxTZ7RuDzOyMR5
5MiZpFzrNXJLD69a2VR7/Gy1Wmvr90s6RiyFOhT++NzHc1d6TDLNyspq2T//
f/q7wrygQInqtIxQOvEANb804d7DBNaLLrkdPVwGzjTfFYOZGnSe1JXcSKgE
izfAPfdYi2vCL1k2uRLwHIRNvVVtWHJR8DYuoxpdZOGRNXntSIj3LIueVYfz
If2a1CQdFhzXlTNOPcckl8xfnq4dGNWW0zfWvoSG/9OH2dCBXInBOjG5Hm37
xopF2zsxYu1ND9rRgPs+lTWxnzohyh3SRIZIwfr4MJQ6qEdv7rzJXu6NYIXZ
n7pq0YOoXDwa8KER+uM8fWJqF65ysrMei5rg4fR97byuLswSfC0XJrxGxKuJ
m06HG3AvT17YayfD0gtbS+3EBgRHyM4wxTKYBkcfrnXoBtPwg8ZnypFSXk0d
O9ANL9Pl+QFGOfz8Wm65KbpxZcDd6f3eN4iTclYd9jZCO9WSPdvyBvEuAWnS
TCOy89VVjAPN4DDEtaEKI/6ktJil5mbE6K2b/NxNKJ5SYqYltqDjju+2R3tN
MCJ5ehzRAhvnj1EWiQn8/L5g28BWBBeAPnvMhPi5X5W7C1sx8kwgDQvrQVht
kXPFJAVOCuzFdwQ9CHFKY3ikKHChhJQsU/UgXB5/19KgwBJJn4OjLYnodYGR
W12VkN2i5YQuJGG30JnHT1di3828nroIEu/qRz4UNSiRvsFbnpVColDkNYec
oYLblrOr886RaGdb17LZKiwqyMl0fEBCHeVUF1yswumZtOXfXpL45NH/pOKL
Ckla/xMwkNBxx8fq/dUovSsbsPpJ4jY3e/B2hhqxU4iKQEcKPnsY49HVarAm
Xzo6spgCtz2mj/ZDjajxtntrIijk5GxOSnIh4HZTSJ/IoWC6v79Uv5KAPTtN
uZNHobVm1eD+WALmQ66fWTcoCJsqg3zTCbBL9GXaMgq225RTPQQEIpfmfxtu
pBBjcsD6IgLtfBtulYFCbP/2oLoXBJhm8XXnIQqBcc0TMnQE/gIIEI6U
              "]]}, {{Legended}, Charting`Private`Tag, {}}], 
           "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
            0.3989422804014327}}, "Frame" -> {{False, False}, {False, False}},
            "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[4, 9]], 
              PointSize[0.007], 
              Opacity[0.5]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLinePlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}, {{}, 
      InterpretationBox[{
        TagBox[{{}, {}, 
          TagBox[
           TagBox[{
             Hue[
              NCache[
               Rational[8, 9], 0.8888888888888888]], 
             PointSize[0.007], 
             AbsoluteThickness[2], 
             Opacity[0.5], 
             LineBox[CompressedData["
1:eJwVz30wkwEAx/HdpKLLRSWlVy2FWlYKpX7Xea8m6SrnLVOcZBS9bQoVKbmr
U+OmN3J689LqFKk0oxHbPI3SNrbn6Vw3s12Ixun08sf3Pn9/V8SlhsXTaTQa
61//ffW72uBcJofnGmcnY88D1E8qAxijBErj07xWZVaCM3vdpmGeEpf8eHdG
jzwHm2/i5oi6YJw3ZOV0uxZ827st3152YxPvKm/sfB3UZPlJb+FnvBNeyPRd
2oDLvt+ViYe/gMXIsozJe4vpC3mTKxb14FhIXh2/qRHKXLNrcFMP4kwWPilH
xehOmnr0OPIrtt2q89wa24RS1+f1+wa/Ij1t6INzoATsgQo/6oQKE97mGM2y
ZrD9bbJuDKngInjNEQ82Q3WWr4pNVOOU20PRzKoWLJ0/tsVJrYavpn/HO84H
BL633JsdoMHmK9R4y2wp3PPCn1rXaGDoa71nEEmhHZ6o2GLbi6bopBxqVysS
quqoM8d7oQ/f7hqsawWT2V7sKOtFpJULU3SsDfslHM90Rh+iadOriobbcHCh
R7KE1wdba2/W8RMfwdle89pP1ocJT1pkxeBHhKksWpiLtXAc8WAJYtvRU7Iu
4tlRLWIukjuLiHZMcxgIGarVwpxulJq3dmBHGdwWTGlx2sW0nF7egfE3+RJ/
fx2ySvbozZYynMu3qSnJ18E6Sh9jHy9D3hOylqXQYcNIP71ILMP62n5bu5kk
KEHUjEoHOaTF9AK/NSR+FDIac7lyJAmEuoZAEh0v5o6FvZcjdTejNTOBxMpV
2UE+Ngo4HrjoJcwhkRBxOjkxQgGXsgKe3QMSGXMGuJPlCmTPpW8YaST//emN
9oMKHO7amAENiU96Sah6fSee3pGaaGYStIwvv+LSOrFvFlHtY0dBfF0UJXvR
CbbVtVPjaym0BdkFuA93IuRP9z3vQAqrhY9Su+wJOAruullyKFR/90pZ6UHA
JjpZfohPoeqTuL0wlIAhbZGRfZNCfPqSG27JBKKfqCq7Kikwmxs3mi8TCHK/
PzLaTCE0Jbx0qpTA59xp3JcaCvWmx9jZQCDYUFPo8JNC8TmuxTclgb+T7I3p

              "]]}, Annotation[#, {{Legended}, Charting`Private`Tag, {}}]& ], 
           Annotation[#, "Charting`Private`Tag#1"]& ]}, {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
        StyleBox[
         DynamicBox[
          (Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
              Annotation[
               Annotation[{
                 Hue[0.67, 0.6, 0.6], 
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[8, 9]], 
                  PointSize[0.007], 
                  Opacity[0.5]], 
                 Line[CompressedData["
1:eJwVz30wkwEAx/HdpKLLRSWlVy2FWlYKpX7Xea8m6SrnLVOcZBS9bQoVKbmr
U+OmN3J689LqFKk0oxHbPI3SNrbn6Vw3s12Ixun08sf3Pn9/V8SlhsXTaTQa
61//ffW72uBcJofnGmcnY88D1E8qAxijBErj07xWZVaCM3vdpmGeEpf8eHdG
jzwHm2/i5oi6YJw3ZOV0uxZ827st3152YxPvKm/sfB3UZPlJb+FnvBNeyPRd
2oDLvt+ViYe/gMXIsozJe4vpC3mTKxb14FhIXh2/qRHKXLNrcFMP4kwWPilH
xehOmnr0OPIrtt2q89wa24RS1+f1+wa/Ij1t6INzoATsgQo/6oQKE97mGM2y
ZrD9bbJuDKngInjNEQ82Q3WWr4pNVOOU20PRzKoWLJ0/tsVJrYavpn/HO84H
BL633JsdoMHmK9R4y2wp3PPCn1rXaGDoa71nEEmhHZ6o2GLbi6bopBxqVysS
quqoM8d7oQ/f7hqsawWT2V7sKOtFpJULU3SsDfslHM90Rh+iadOriobbcHCh
R7KE1wdba2/W8RMfwdle89pP1ocJT1pkxeBHhKksWpiLtXAc8WAJYtvRU7Iu
4tlRLWIukjuLiHZMcxgIGarVwpxulJq3dmBHGdwWTGlx2sW0nF7egfE3+RJ/
fx2ySvbozZYynMu3qSnJ18E6Sh9jHy9D3hOylqXQYcNIP71ILMP62n5bu5kk
KEHUjEoHOaTF9AK/NSR+FDIac7lyJAmEuoZAEh0v5o6FvZcjdTejNTOBxMpV
2UE+Ngo4HrjoJcwhkRBxOjkxQgGXsgKe3QMSGXMGuJPlCmTPpW8YaST//emN
9oMKHO7amAENiU96Sah6fSee3pGaaGYStIwvv+LSOrFvFlHtY0dBfF0UJXvR
CbbVtVPjaym0BdkFuA93IuRP9z3vQAqrhY9Su+wJOAruullyKFR/90pZ6UHA
JjpZfohPoeqTuL0wlIAhbZGRfZNCfPqSG27JBKKfqCq7Kikwmxs3mi8TCHK/
PzLaTCE0Jbx0qpTA59xp3JcaCvWmx9jZQCDYUFPo8JNC8TmuxTclgb+T7I3p

                  "]]}, {{Legended}, Charting`Private`Tag, {}}], 
               "Charting`Private`Tag#1"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
                0.3989422804014327}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
               "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
               "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
               "DefaultStyle" -> {
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[8, 9]], 
                  PointSize[0.007], 
                  Opacity[0.5]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListLinePlot, "GroupHighlight" -> 
               False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
               0.3989422804014327}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[8, 9]], 
                 PointSize[0.007], 
                 Opacity[0.5]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>], 
          ImageSizeCache -> {{
           4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
         False]}, 
       Annotation[{{{}, {}, 
          Annotation[
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[8, 9]], 
              PointSize[0.007], 
              Opacity[0.5]], 
             Line[CompressedData["
1:eJwVz30wkwEAx/HdpKLLRSWlVy2FWlYKpX7Xea8m6SrnLVOcZBS9bQoVKbmr
U+OmN3J689LqFKk0oxHbPI3SNrbn6Vw3s12Ixun08sf3Pn9/V8SlhsXTaTQa
61//ffW72uBcJofnGmcnY88D1E8qAxijBErj07xWZVaCM3vdpmGeEpf8eHdG
jzwHm2/i5oi6YJw3ZOV0uxZ827st3152YxPvKm/sfB3UZPlJb+FnvBNeyPRd
2oDLvt+ViYe/gMXIsozJe4vpC3mTKxb14FhIXh2/qRHKXLNrcFMP4kwWPilH
xehOmnr0OPIrtt2q89wa24RS1+f1+wa/Ij1t6INzoATsgQo/6oQKE97mGM2y
ZrD9bbJuDKngInjNEQ82Q3WWr4pNVOOU20PRzKoWLJ0/tsVJrYavpn/HO84H
BL633JsdoMHmK9R4y2wp3PPCn1rXaGDoa71nEEmhHZ6o2GLbi6bopBxqVysS
quqoM8d7oQ/f7hqsawWT2V7sKOtFpJULU3SsDfslHM90Rh+iadOriobbcHCh
R7KE1wdba2/W8RMfwdle89pP1ocJT1pkxeBHhKksWpiLtXAc8WAJYtvRU7Iu
4tlRLWIukjuLiHZMcxgIGarVwpxulJq3dmBHGdwWTGlx2sW0nF7egfE3+RJ/
fx2ySvbozZYynMu3qSnJ18E6Sh9jHy9D3hOylqXQYcNIP71ILMP62n5bu5kk
KEHUjEoHOaTF9AK/NSR+FDIac7lyJAmEuoZAEh0v5o6FvZcjdTejNTOBxMpV
2UE+Ngo4HrjoJcwhkRBxOjkxQgGXsgKe3QMSGXMGuJPlCmTPpW8YaST//emN
9oMKHO7amAENiU96Sah6fSee3pGaaGYStIwvv+LSOrFvFlHtY0dBfF0UJXvR
CbbVtVPjaym0BdkFuA93IuRP9z3vQAqrhY9Su+wJOAruullyKFR/90pZ6UHA
JjpZfohPoeqTuL0wlIAhbZGRfZNCfPqSG27JBKKfqCq7Kikwmxs3mi8TCHK/
PzLaTCE0Jbx0qpTA59xp3JcaCvWmx9jZQCDYUFPo8JNC8TmuxTclgb+T7I3p

              "]]}, {{Legended}, Charting`Private`Tag, {}}], 
           "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
            0.3989422804014327}}, "Frame" -> {{False, False}, {False, False}},
            "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[8, 9]], 
              PointSize[0.007], 
              Opacity[0.5]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLinePlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}, {{}, 
      InterpretationBox[{
        TagBox[{{}, {}, 
          TagBox[
           TagBox[{
             Hue[
              NCache[
               Rational[4, 3], 1.3333333333333333`]], 
             PointSize[0.007], 
             AbsoluteThickness[2], 
             Opacity[0.5], 
             LineBox[CompressedData["
1:eJwVxXtQywEAB/D0cF5Fw/Uip5tVix4eh871FU1cbUjel6wpTC2RS3nlkVzp
LuG6lqIVUkxu66EYViq1x6+tZFut309eZU7PSw95/PG5z+KI2JBIczMzM59/
/l8x8aSXUaBE1QhLPkqJUDWu2UQfIsDKKKWZ0kvBtV62qj9Rg3UtZ/oXxTwD
O+lHzJUyLRrL8vmeRVIk2ebVfSxvhcCk6buZWgk9WRi/NqcNI5OchyvdqnF1
4xfNEd57JAudy2NuvMBUh8TxxY7tcAjL3HuuWQZNyghzy5t2hDFQtEvwGq38
yYfF+z/gqvCr4/ihN7jHfFa14/sHrC9q05YFycHuuR9AxekQVzFrFZ1eCzbL
5kJmnw7ODqHrZT9roTudpDt4RI9jsq1+kqd1cJ4/7Oui1yNWdHavdeRbBL6y
2p68yQBXGS1ZOqce3ql7SmaIDbhjsuPFS+ph7B+972vbgR73rIVTOA2IelxJ
JRzvQIa3lhwjG+Dp2ZTtpOjAb1LzuS+6ETvl3NUn6Z0QhZcQvIFG7HZYGS1P
7ISKVvCgIe4duH7i5wGKTsRVZgtSvr9DiM6iznOBEYxrWRkT4U1oFy7b9/So
Efts2kyX1U2wtO/h9EmNmMPoHuT7NsO/AB52k0ZYXxMcGLvXjF81aXIWqwvb
LC8OxVsocDbNRixM64LqxFd3+wgFUh+RUh9VF0K8uosXvFTAS/rJljaNhDaI
11wxT4n6bPPrAW4kEgajreyOKsG/ndNVHUjC1Y/awK9WIjaY3nA+igTPX+Cr
n6aC065La3KukAhu8ajMCFXBveB6Ik1Egvl5ib44T4XkuebLB2Qksp93h7I/
qcDTrjgDA4mNjJY8oZsaJXfqf5iNkJBw2IvEfDV2zCSerKNRGD5sFVFYogZ7
evqpX0spSPOZK259U4PzpzV/bSAFCfMCL5hGwOl2nocVl4KdaLaJ50XAJixa
GZ5EYWB4lJsbRKD3hKOJfZOC7Ji/ZiKKQNgjXam2lILPuT+SGxcJbPa+OzBU
S8FC5zIYkUugLcUyptxAoYa9Yey0lMCWXnGW/SCFhMjcGoOCwF+9SZMt
              "]]}, Annotation[#, {{Legended}, Charting`Private`Tag, {}}]& ], 
           Annotation[#, "Charting`Private`Tag#1"]& ]}, {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
        StyleBox[
         DynamicBox[
          (Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
              Annotation[
               Annotation[{
                 Hue[0.67, 0.6, 0.6], 
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[4, 3]], 
                  PointSize[0.007], 
                  Opacity[0.5]], 
                 Line[CompressedData["
1:eJwVxXtQywEAB/D0cF5Fw/Uip5tVix4eh871FU1cbUjel6wpTC2RS3nlkVzp
LuG6lqIVUkxu66EYViq1x6+tZFut309eZU7PSw95/PG5z+KI2JBIczMzM59/
/l8x8aSXUaBE1QhLPkqJUDWu2UQfIsDKKKWZ0kvBtV62qj9Rg3UtZ/oXxTwD
O+lHzJUyLRrL8vmeRVIk2ebVfSxvhcCk6buZWgk9WRi/NqcNI5OchyvdqnF1
4xfNEd57JAudy2NuvMBUh8TxxY7tcAjL3HuuWQZNyghzy5t2hDFQtEvwGq38
yYfF+z/gqvCr4/ihN7jHfFa14/sHrC9q05YFycHuuR9AxekQVzFrFZ1eCzbL
5kJmnw7ODqHrZT9roTudpDt4RI9jsq1+kqd1cJ4/7Oui1yNWdHavdeRbBL6y
2p68yQBXGS1ZOqce3ql7SmaIDbhjsuPFS+ph7B+972vbgR73rIVTOA2IelxJ
JRzvQIa3lhwjG+Dp2ZTtpOjAb1LzuS+6ETvl3NUn6Z0QhZcQvIFG7HZYGS1P
7ISKVvCgIe4duH7i5wGKTsRVZgtSvr9DiM6iznOBEYxrWRkT4U1oFy7b9/So
Efts2kyX1U2wtO/h9EmNmMPoHuT7NsO/AB52k0ZYXxMcGLvXjF81aXIWqwvb
LC8OxVsocDbNRixM64LqxFd3+wgFUh+RUh9VF0K8uosXvFTAS/rJljaNhDaI
11wxT4n6bPPrAW4kEgajreyOKsG/ndNVHUjC1Y/awK9WIjaY3nA+igTPX+Cr
n6aC065La3KukAhu8ajMCFXBveB6Ik1Egvl5ib44T4XkuebLB2Qksp93h7I/
qcDTrjgDA4mNjJY8oZsaJXfqf5iNkJBw2IvEfDV2zCSerKNRGD5sFVFYogZ7
evqpX0spSPOZK259U4PzpzV/bSAFCfMCL5hGwOl2nocVl4KdaLaJ50XAJixa
GZ5EYWB4lJsbRKD3hKOJfZOC7Ji/ZiKKQNgjXam2lILPuT+SGxcJbPa+OzBU
S8FC5zIYkUugLcUyptxAoYa9Yey0lMCWXnGW/SCFhMjcGoOCwF+9SZMt
                  "]]}, {{Legended}, Charting`Private`Tag, {}}], 
               "Charting`Private`Tag#1"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
                0.3989422804014327}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
               "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
               "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
               "DefaultStyle" -> {
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[4, 3]], 
                  PointSize[0.007], 
                  Opacity[0.5]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListLinePlot, "GroupHighlight" -> 
               False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
               0.3989422804014327}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[4, 3]], 
                 PointSize[0.007], 
                 Opacity[0.5]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>], 
          ImageSizeCache -> {{
           4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
         False]}, 
       Annotation[{{{}, {}, 
          Annotation[
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[4, 3]], 
              PointSize[0.007], 
              Opacity[0.5]], 
             Line[CompressedData["
1:eJwVxXtQywEAB/D0cF5Fw/Uip5tVix4eh871FU1cbUjel6wpTC2RS3nlkVzp
LuG6lqIVUkxu66EYViq1x6+tZFut309eZU7PSw95/PG5z+KI2JBIczMzM59/
/l8x8aSXUaBE1QhLPkqJUDWu2UQfIsDKKKWZ0kvBtV62qj9Rg3UtZ/oXxTwD
O+lHzJUyLRrL8vmeRVIk2ebVfSxvhcCk6buZWgk9WRi/NqcNI5OchyvdqnF1
4xfNEd57JAudy2NuvMBUh8TxxY7tcAjL3HuuWQZNyghzy5t2hDFQtEvwGq38
yYfF+z/gqvCr4/ihN7jHfFa14/sHrC9q05YFycHuuR9AxekQVzFrFZ1eCzbL
5kJmnw7ODqHrZT9roTudpDt4RI9jsq1+kqd1cJ4/7Oui1yNWdHavdeRbBL6y
2p68yQBXGS1ZOqce3ql7SmaIDbhjsuPFS+ph7B+972vbgR73rIVTOA2IelxJ
JRzvQIa3lhwjG+Dp2ZTtpOjAb1LzuS+6ETvl3NUn6Z0QhZcQvIFG7HZYGS1P
7ISKVvCgIe4duH7i5wGKTsRVZgtSvr9DiM6iznOBEYxrWRkT4U1oFy7b9/So
Efts2kyX1U2wtO/h9EmNmMPoHuT7NsO/AB52k0ZYXxMcGLvXjF81aXIWqwvb
LC8OxVsocDbNRixM64LqxFd3+wgFUh+RUh9VF0K8uosXvFTAS/rJljaNhDaI
11wxT4n6bPPrAW4kEgajreyOKsG/ndNVHUjC1Y/awK9WIjaY3nA+igTPX+Cr
n6aC065La3KukAhu8ajMCFXBveB6Ik1Egvl5ib44T4XkuebLB2Qksp93h7I/
qcDTrjgDA4mNjJY8oZsaJXfqf5iNkJBw2IvEfDV2zCSerKNRGD5sFVFYogZ7
evqpX0spSPOZK259U4PzpzV/bSAFCfMCL5hGwOl2nocVl4KdaLaJ50XAJixa
GZ5EYWB4lJsbRKD3hKOJfZOC7Ji/ZiKKQNgjXam2lILPuT+SGxcJbPa+OzBU
S8FC5zIYkUugLcUyptxAoYa9Yey0lMCWXnGW/SCFhMjcGoOCwF+9SZMt
              "]]}, {{Legended}, Charting`Private`Tag, {}}], 
           "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
            0.3989422804014327}}, "Frame" -> {{False, False}, {False, False}},
            "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[4, 3]], 
              PointSize[0.007], 
              Opacity[0.5]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLinePlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}, {{}, 
      InterpretationBox[{
        TagBox[{{}, {}, 
          TagBox[
           TagBox[{
             Hue[
              NCache[
               Rational[16, 9], 1.7777777777777777`]], 
             PointSize[0.007], 
             AbsoluteThickness[2], 
             Opacity[0.5], 
             LineBox[CompressedData["
1:eJwVx31QiwEAx/HdlPNWaUTUdafritUSeSvxO5ReWE5OXoshb7cuUazpEIkm
FyOkknLzthqxqGGy0tu2eqyy9tJ6njHHkpNKqeTlj+997jtrV0JUHJ1Go837
13+fjZRaPYvUqPLKjErtLkbFsGa1Rx+BlY/c9gjyxODYsRb2pGiQWLdoOOxo
Gdj87vj0xy2w+rQ5L5BIwXcsqDGXt0JhEXc5CZ9DT95JCshtg+U1L8syX4aM
VZ80+3e/hyhQZrbLf4mxM1KGZ83U4kQS7aW2TQ7N2QFm+BstZOxvNyKOVKH1
4Oi9+9vacbHA73PxgTe4zSyr2NDVjqPW+LiRdQqwv4iCqUQdPkRO1tnOrgY7
xP7kpe86DNbXRDB7q6Hj8XU79+vx2zxGXvikBm5O/YHuej3qzWH6xH1vEfra
dv2p1QacdFqqzWTUwu/c5ocTJAYMuVvOSKW1MPX8EgU6GlHin9x3N7IOe0ue
U8cOGeHNp/zpVB18fRuvu6iM4PiXBERz67FRwVl8xKMDa/onrvfoqcemGQu4
ipQOVCY5MKiEBnCWSyqDVR0Yei+y+fm5AVG6MTW+riZwNbv+KLY3QnuTtfXR
AROKRafXFSobYeP8JfK79N8vz5bqFyqxogje00dNUA1ULJbnKTH4QqAICemE
3fggS9ZvJVIF9pKbgk6U0k3c9G0qnHtASuc1deIaM7u0o1yFudKPjoxxJAI/
JM9VT1Kj9jo9K3g2CaPcIfvMTjUO5uR2ykJJuI7kGlhlaiSs9ag7sZfEWKbQ
2j+qhkv06SW56STCLe+K6BFNmFOUlcIoJmGjyAzgCZtwagp9/g85ifNsn2O8
9ibsbvE/DgOJyyw/s7trMx7m13bTBkgIjPG9V2OasWEiURrEoBD7qQrW/Gaw
x19IHvShsOVp6q0gfTMi/7TeCgilkJfq7KmZQMAlp8DblkNBkz3VNt+LgH0M
V72DTyFan1aQsYqA9fDMr+wrFFhpW0bzYgnEPNCJW8QUKpXTblt4BML8Cn/0
VVMwxWYkcIUE2s7axJcbKCyT3dMuERMIt0qEzr0UXnVVNEZVE/gLtZCYUQ==

              "]]}, Annotation[#, {{Legended}, Charting`Private`Tag, {}}]& ], 
           Annotation[#, "Charting`Private`Tag#1"]& ]}, {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
        StyleBox[
         DynamicBox[
          (Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
              Annotation[
               Annotation[{
                 Hue[0.67, 0.6, 0.6], 
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[16, 9]], 
                  PointSize[0.007], 
                  Opacity[0.5]], 
                 Line[CompressedData["
1:eJwVx31QiwEAx/HdlPNWaUTUdafritUSeSvxO5ReWE5OXoshb7cuUazpEIkm
FyOkknLzthqxqGGy0tu2eqyy9tJ6njHHkpNKqeTlj+997jtrV0JUHJ1Go837
13+fjZRaPYvUqPLKjErtLkbFsGa1Rx+BlY/c9gjyxODYsRb2pGiQWLdoOOxo
Gdj87vj0xy2w+rQ5L5BIwXcsqDGXt0JhEXc5CZ9DT95JCshtg+U1L8syX4aM
VZ80+3e/hyhQZrbLf4mxM1KGZ83U4kQS7aW2TQ7N2QFm+BstZOxvNyKOVKH1
4Oi9+9vacbHA73PxgTe4zSyr2NDVjqPW+LiRdQqwv4iCqUQdPkRO1tnOrgY7
xP7kpe86DNbXRDB7q6Hj8XU79+vx2zxGXvikBm5O/YHuej3qzWH6xH1vEfra
dv2p1QacdFqqzWTUwu/c5ocTJAYMuVvOSKW1MPX8EgU6GlHin9x3N7IOe0ue
U8cOGeHNp/zpVB18fRuvu6iM4PiXBERz67FRwVl8xKMDa/onrvfoqcemGQu4
ipQOVCY5MKiEBnCWSyqDVR0Yei+y+fm5AVG6MTW+riZwNbv+KLY3QnuTtfXR
AROKRafXFSobYeP8JfK79N8vz5bqFyqxogje00dNUA1ULJbnKTH4QqAICemE
3fggS9ZvJVIF9pKbgk6U0k3c9G0qnHtASuc1deIaM7u0o1yFudKPjoxxJAI/
JM9VT1Kj9jo9K3g2CaPcIfvMTjUO5uR2ykJJuI7kGlhlaiSs9ag7sZfEWKbQ
2j+qhkv06SW56STCLe+K6BFNmFOUlcIoJmGjyAzgCZtwagp9/g85ifNsn2O8
9ibsbvE/DgOJyyw/s7trMx7m13bTBkgIjPG9V2OasWEiURrEoBD7qQrW/Gaw
x19IHvShsOVp6q0gfTMi/7TeCgilkJfq7KmZQMAlp8DblkNBkz3VNt+LgH0M
V72DTyFan1aQsYqA9fDMr+wrFFhpW0bzYgnEPNCJW8QUKpXTblt4BML8Cn/0
VVMwxWYkcIUE2s7axJcbKCyT3dMuERMIt0qEzr0UXnVVNEZVE/gLtZCYUQ==

                  "]]}, {{Legended}, Charting`Private`Tag, {}}], 
               "Charting`Private`Tag#1"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
                0.3989422804014327}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
               "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
               "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
               "DefaultStyle" -> {
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[16, 9]], 
                  PointSize[0.007], 
                  Opacity[0.5]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListLinePlot, "GroupHighlight" -> 
               False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
               0.3989422804014327}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[16, 9]], 
                 PointSize[0.007], 
                 Opacity[0.5]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>], 
          ImageSizeCache -> {{
           4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
         False]}, 
       Annotation[{{{}, {}, 
          Annotation[
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[16, 9]], 
              PointSize[0.007], 
              Opacity[0.5]], 
             Line[CompressedData["
1:eJwVx31QiwEAx/HdlPNWaUTUdafritUSeSvxO5ReWE5OXoshb7cuUazpEIkm
FyOkknLzthqxqGGy0tu2eqyy9tJ6njHHkpNKqeTlj+997jtrV0JUHJ1Go837
13+fjZRaPYvUqPLKjErtLkbFsGa1Rx+BlY/c9gjyxODYsRb2pGiQWLdoOOxo
Gdj87vj0xy2w+rQ5L5BIwXcsqDGXt0JhEXc5CZ9DT95JCshtg+U1L8syX4aM
VZ80+3e/hyhQZrbLf4mxM1KGZ83U4kQS7aW2TQ7N2QFm+BstZOxvNyKOVKH1
4Oi9+9vacbHA73PxgTe4zSyr2NDVjqPW+LiRdQqwv4iCqUQdPkRO1tnOrgY7
xP7kpe86DNbXRDB7q6Hj8XU79+vx2zxGXvikBm5O/YHuej3qzWH6xH1vEfra
dv2p1QacdFqqzWTUwu/c5ocTJAYMuVvOSKW1MPX8EgU6GlHin9x3N7IOe0ue
U8cOGeHNp/zpVB18fRuvu6iM4PiXBERz67FRwVl8xKMDa/onrvfoqcemGQu4
ipQOVCY5MKiEBnCWSyqDVR0Yei+y+fm5AVG6MTW+riZwNbv+KLY3QnuTtfXR
AROKRafXFSobYeP8JfK79N8vz5bqFyqxogje00dNUA1ULJbnKTH4QqAICemE
3fggS9ZvJVIF9pKbgk6U0k3c9G0qnHtASuc1deIaM7u0o1yFudKPjoxxJAI/
JM9VT1Kj9jo9K3g2CaPcIfvMTjUO5uR2ykJJuI7kGlhlaiSs9ag7sZfEWKbQ
2j+qhkv06SW56STCLe+K6BFNmFOUlcIoJmGjyAzgCZtwagp9/g85ifNsn2O8
9ibsbvE/DgOJyyw/s7trMx7m13bTBkgIjPG9V2OasWEiURrEoBD7qQrW/Gaw
x19IHvShsOVp6q0gfTMi/7TeCgilkJfq7KmZQMAlp8DblkNBkz3VNt+LgH0M
V72DTyFan1aQsYqA9fDMr+wrFFhpW0bzYgnEPNCJW8QUKpXTblt4BML8Cn/0
VVMwxWYkcIUE2s7axJcbKCyT3dMuERMIt0qEzr0UXnVVNEZVE/gLtZCYUQ==

              "]]}, {{Legended}, Charting`Private`Tag, {}}], 
           "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
            0.3989422804014327}}, "Frame" -> {{False, False}, {False, False}},
            "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[16, 9]], 
              PointSize[0.007], 
              Opacity[0.5]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLinePlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}, {{}, 
      InterpretationBox[{
        TagBox[{{}, {}, 
          TagBox[
           TagBox[{
             Hue[
              NCache[
               Rational[20, 9], 2.2222222222222223`]], 
             PointSize[0.007], 
             AbsoluteThickness[2], 
             Opacity[0.5], 
             LineBox[CompressedData["
1:eJwBIQPe/CFib1JlAgAAADEAAAACAAAAtvyt6iahzT/TV66/TvmiP7j70kYk
9NA/zUUS3k6rqz9hDS018XnSP+IAQxdaf7E/TXrtbYSw0z+U/Z8x5re0P3oR
ncTitdQ/FLtMgPubtz/a4KN0OZnVP6SbvpqmPLo/hkPm0mhj1j+9Zt8eYqW8
PwYZefshGtc/CHsr+oLevj/ShfcqScHXP3u0Knoyd8A/1Gr+p6hb2D8cbgvB
B23BP6AqsbhT69g/fKIqNMxSwj9N6aVE4XHZPzVB2l4xKsM/TUUOf5Dw2T/G
1q6gpPTDP9l4etlgaNo/7//z/V2zxD8eFfU6ItraP8+jE9dqZ8U/R78FUYBG
2z/Xk5jgtRHGPzCHWKoKrts/fEPRMw2zxj/e8fmlOhHcP7/fKgQnTMc/Zqy3
4Xdw3D82TQ5Xpd3HPy4uypcbzNw//f7I/hhoyD9VwmE3cyTdPw5nAAYE7Mg/
Vxk0bMJ53T/jinKs22nJP2E+rrlEzN0/leYNDQriyT9S2QPELhzeP7aAUX/v
VMo/15otWq9p3j8kVI3B48LKPwQY6U7wtN4/6mV09jYsyz9BoT8rF/7eP9bD
H34ykcs/+LuKwkVF3z+M9OWwGfLLP3yKDq6ait8/NrMagSpPzD+HqeC0Mc7f
P3fVyQeeqMw/L7TkERII4D9dV7n/qP7MP8aXAoxEKOA/yw5jMXxRzT9qlZnf
ukfgP/TaG9JEoc0/b0wkx35m4D/5gjzYLO7NPxtWgjiZhOA/UiTSRVs4zj8p
oYx5EqLgP7vEHGv0f84/gBMCMvK+4D/QFu8hGsXOP2PTM3s/2+A/yU3YAuwH
zz+qnMbtAPfgP6wV3pSHSM8/UwvQrTwS4T+D8m94CIfPP00Ji3X4LOE/l0Ql
jojDzz9O/9SeOUfhP6YSwxkg/s8/G5WdKwVh4T825/rwchvQPw5dbM1feuE/
7nyOpvc20D/qchrsTZPhP6Y3vT2oUdA/XanZq9Or4T/1XIYvjmvQP0gwn/L0
w+E/3YCpaLKE0D/VhQRttdvhPw3NmFMdndA/Sequkhjz4T/zwpPh1rTQPzno
lRI=
              "]]}, Annotation[#, {{Legended}, Charting`Private`Tag, {}}]& ], 
           Annotation[#, "Charting`Private`Tag#1"]& ]}, {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
        StyleBox[
         DynamicBox[
          (Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
              Annotation[
               Annotation[{
                 Hue[0.67, 0.6, 0.6], 
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[20, 9]], 
                  PointSize[0.007], 
                  Opacity[0.5]], 
                 Line[CompressedData["
1:eJwBIQPe/CFib1JlAgAAADEAAAACAAAAtvyt6iahzT/TV66/TvmiP7j70kYk
9NA/zUUS3k6rqz9hDS018XnSP+IAQxdaf7E/TXrtbYSw0z+U/Z8x5re0P3oR
ncTitdQ/FLtMgPubtz/a4KN0OZnVP6SbvpqmPLo/hkPm0mhj1j+9Zt8eYqW8
PwYZefshGtc/CHsr+oLevj/ShfcqScHXP3u0Knoyd8A/1Gr+p6hb2D8cbgvB
B23BP6AqsbhT69g/fKIqNMxSwj9N6aVE4XHZPzVB2l4xKsM/TUUOf5Dw2T/G
1q6gpPTDP9l4etlgaNo/7//z/V2zxD8eFfU6ItraP8+jE9dqZ8U/R78FUYBG
2z/Xk5jgtRHGPzCHWKoKrts/fEPRMw2zxj/e8fmlOhHcP7/fKgQnTMc/Zqy3
4Xdw3D82TQ5Xpd3HPy4uypcbzNw//f7I/hhoyD9VwmE3cyTdPw5nAAYE7Mg/
Vxk0bMJ53T/jinKs22nJP2E+rrlEzN0/leYNDQriyT9S2QPELhzeP7aAUX/v
VMo/15otWq9p3j8kVI3B48LKPwQY6U7wtN4/6mV09jYsyz9BoT8rF/7eP9bD
H34ykcs/+LuKwkVF3z+M9OWwGfLLP3yKDq6ait8/NrMagSpPzD+HqeC0Mc7f
P3fVyQeeqMw/L7TkERII4D9dV7n/qP7MP8aXAoxEKOA/yw5jMXxRzT9qlZnf
ukfgP/TaG9JEoc0/b0wkx35m4D/5gjzYLO7NPxtWgjiZhOA/UiTSRVs4zj8p
oYx5EqLgP7vEHGv0f84/gBMCMvK+4D/QFu8hGsXOP2PTM3s/2+A/yU3YAuwH
zz+qnMbtAPfgP6wV3pSHSM8/UwvQrTwS4T+D8m94CIfPP00Ji3X4LOE/l0Ql
jojDzz9O/9SeOUfhP6YSwxkg/s8/G5WdKwVh4T825/rwchvQPw5dbM1feuE/
7nyOpvc20D/qchrsTZPhP6Y3vT2oUdA/XanZq9Or4T/1XIYvjmvQP0gwn/L0
w+E/3YCpaLKE0D/VhQRttdvhPw3NmFMdndA/Sequkhjz4T/zwpPh1rTQPzno
lRI=
                  "]]}, {{Legended}, Charting`Private`Tag, {}}], 
               "Charting`Private`Tag#1"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
                0.3989422804014327}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
               "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
               "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
               "DefaultStyle" -> {
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[20, 9]], 
                  PointSize[0.007], 
                  Opacity[0.5]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListLinePlot, "GroupHighlight" -> 
               False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
               0.3989422804014327}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[20, 9]], 
                 PointSize[0.007], 
                 Opacity[0.5]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>], 
          ImageSizeCache -> {{
           4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
         False]}, 
       Annotation[{{{}, {}, 
          Annotation[
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[20, 9]], 
              PointSize[0.007], 
              Opacity[0.5]], 
             Line[CompressedData["
1:eJwBIQPe/CFib1JlAgAAADEAAAACAAAAtvyt6iahzT/TV66/TvmiP7j70kYk
9NA/zUUS3k6rqz9hDS018XnSP+IAQxdaf7E/TXrtbYSw0z+U/Z8x5re0P3oR
ncTitdQ/FLtMgPubtz/a4KN0OZnVP6SbvpqmPLo/hkPm0mhj1j+9Zt8eYqW8
PwYZefshGtc/CHsr+oLevj/ShfcqScHXP3u0Knoyd8A/1Gr+p6hb2D8cbgvB
B23BP6AqsbhT69g/fKIqNMxSwj9N6aVE4XHZPzVB2l4xKsM/TUUOf5Dw2T/G
1q6gpPTDP9l4etlgaNo/7//z/V2zxD8eFfU6ItraP8+jE9dqZ8U/R78FUYBG
2z/Xk5jgtRHGPzCHWKoKrts/fEPRMw2zxj/e8fmlOhHcP7/fKgQnTMc/Zqy3
4Xdw3D82TQ5Xpd3HPy4uypcbzNw//f7I/hhoyD9VwmE3cyTdPw5nAAYE7Mg/
Vxk0bMJ53T/jinKs22nJP2E+rrlEzN0/leYNDQriyT9S2QPELhzeP7aAUX/v
VMo/15otWq9p3j8kVI3B48LKPwQY6U7wtN4/6mV09jYsyz9BoT8rF/7eP9bD
H34ykcs/+LuKwkVF3z+M9OWwGfLLP3yKDq6ait8/NrMagSpPzD+HqeC0Mc7f
P3fVyQeeqMw/L7TkERII4D9dV7n/qP7MP8aXAoxEKOA/yw5jMXxRzT9qlZnf
ukfgP/TaG9JEoc0/b0wkx35m4D/5gjzYLO7NPxtWgjiZhOA/UiTSRVs4zj8p
oYx5EqLgP7vEHGv0f84/gBMCMvK+4D/QFu8hGsXOP2PTM3s/2+A/yU3YAuwH
zz+qnMbtAPfgP6wV3pSHSM8/UwvQrTwS4T+D8m94CIfPP00Ji3X4LOE/l0Ql
jojDzz9O/9SeOUfhP6YSwxkg/s8/G5WdKwVh4T825/rwchvQPw5dbM1feuE/
7nyOpvc20D/qchrsTZPhP6Y3vT2oUdA/XanZq9Or4T/1XIYvjmvQP0gwn/L0
w+E/3YCpaLKE0D/VhQRttdvhPw3NmFMdndA/Sequkhjz4T/zwpPh1rTQPzno
lRI=
              "]]}, {{Legended}, Charting`Private`Tag, {}}], 
           "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
            0.3989422804014327}}, "Frame" -> {{False, False}, {False, False}},
            "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[20, 9]], 
              PointSize[0.007], 
              Opacity[0.5]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLinePlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}, {{}, 
      InterpretationBox[{
        TagBox[{{}, {}, 
          TagBox[
           TagBox[{
             Hue[
              NCache[
               Rational[8, 3], 2.6666666666666665`]], 
             PointSize[0.007], 
             AbsoluteThickness[2], 
             Opacity[0.5], 
             LineBox[CompressedData["
1:eJwBIQPe/CFib1JlAgAAADEAAAACAAAAtvyt6iahzT+XGNtH8gOjP7j70kYk
9NA/6AdZ/gO5qz9hDS018XnSPwiW3inphrE/TXrtbYSw0z+pflbKkr+0P3oR
ncTitdQ/hybdhVCjtz/a4KN0OZnVPzSmmdhFQ7o/hkPm0mhj1j931v5N/qq8
PwYZefshGtc/cqBe/dvivj/ShfcqScHXP4YNaZ+ieMA/1Gr+p6hb2D9SGhIY
pW3BP6AqsbhT69g/iNDD5YNSwj9N6aVE4XHZP+DxaJzzKMM/TUUOf5Dw2T+q
MNsuZPLDP9l4etlgaNo/xZ/M1A+wxD8eFfU6ItraP/QkqNIFY8U/R78FUYBG
2z8n34F+MgzGPzCHWKoKrts/CU0OW2Wsxj/e8fmlOhHcP/iOXdVVRMc/Zqy3
4Xdw3D8PZZgDp9THPy4uypcbzNw/l7WcpepdyD9VwmE3cyTdPxdRNpWj4Mg/
Vxk0bMJ53T9DMOXGR13JP2E+rrlEzN0/MyJf80HUyT9S2QPELhzeP+up2fvy
Rco/15otWq9p3j/sKcoWs7LKPwQY6U7wtN4/aTyfz9Iayz9BoT8rF/7eP/mX
oOGbfss/+LuKwkVF3z8ximT0Ud7LP3yKDq6ait8/lVL4PjM6zD+HqeC0Mc7f
P4sJ1hV5ksw/L7TkERII4D/ujPpmWOfMP8aXAoxEKOA/CGPRJgI5zT9qlZnf
ukfgP6P7MLCjh80/b0wkx35m4D8jYT8ZZ9PNPxtWgjiZhOA/eoTIfnMczj8p
oYx5EqLgP1uGT0ftYs4/gBMCMvK+4D/HdPBe9qbOP2PTM3s/2+A/6mr9bK7o
zj+qnMbtAPfgP3nxHgQzKM8/UwvQrTwS4T+MbaLNn2XPP00Ji3X4LOE/DTOJ
sA6hzz9O/9SeOUfhP0qG1vSX2s8/G5WdKwVh4T/A4sQxKQnQPw5dbM1feuE/
P8LRsSkk0D/qchrsTZPhPxgSRIpXPtA/XanZq9Or4T9WAQQzvFfQP0gwn/L0
w+E/mjAml2Bw0D/VhQRttdvhP4VL8B5NiNA/Sequkhjz4T8XLgS5iZ/QP2nD
j40=
              "]]}, Annotation[#, {{Legended}, Charting`Private`Tag, {}}]& ], 
           Annotation[#, "Charting`Private`Tag#1"]& ]}, {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
        StyleBox[
         DynamicBox[
          (Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
              Annotation[
               Annotation[{
                 Hue[0.67, 0.6, 0.6], 
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[8, 3]], 
                  PointSize[0.007], 
                  Opacity[0.5]], 
                 Line[CompressedData["
1:eJwBIQPe/CFib1JlAgAAADEAAAACAAAAtvyt6iahzT+XGNtH8gOjP7j70kYk
9NA/6AdZ/gO5qz9hDS018XnSPwiW3inphrE/TXrtbYSw0z+pflbKkr+0P3oR
ncTitdQ/hybdhVCjtz/a4KN0OZnVPzSmmdhFQ7o/hkPm0mhj1j931v5N/qq8
PwYZefshGtc/cqBe/dvivj/ShfcqScHXP4YNaZ+ieMA/1Gr+p6hb2D9SGhIY
pW3BP6AqsbhT69g/iNDD5YNSwj9N6aVE4XHZP+DxaJzzKMM/TUUOf5Dw2T+q
MNsuZPLDP9l4etlgaNo/xZ/M1A+wxD8eFfU6ItraP/QkqNIFY8U/R78FUYBG
2z8n34F+MgzGPzCHWKoKrts/CU0OW2Wsxj/e8fmlOhHcP/iOXdVVRMc/Zqy3
4Xdw3D8PZZgDp9THPy4uypcbzNw/l7WcpepdyD9VwmE3cyTdPxdRNpWj4Mg/
Vxk0bMJ53T9DMOXGR13JP2E+rrlEzN0/MyJf80HUyT9S2QPELhzeP+up2fvy
Rco/15otWq9p3j/sKcoWs7LKPwQY6U7wtN4/aTyfz9Iayz9BoT8rF/7eP/mX
oOGbfss/+LuKwkVF3z8ximT0Ud7LP3yKDq6ait8/lVL4PjM6zD+HqeC0Mc7f
P4sJ1hV5ksw/L7TkERII4D/ujPpmWOfMP8aXAoxEKOA/CGPRJgI5zT9qlZnf
ukfgP6P7MLCjh80/b0wkx35m4D8jYT8ZZ9PNPxtWgjiZhOA/eoTIfnMczj8p
oYx5EqLgP1uGT0ftYs4/gBMCMvK+4D/HdPBe9qbOP2PTM3s/2+A/6mr9bK7o
zj+qnMbtAPfgP3nxHgQzKM8/UwvQrTwS4T+MbaLNn2XPP00Ji3X4LOE/DTOJ
sA6hzz9O/9SeOUfhP0qG1vSX2s8/G5WdKwVh4T/A4sQxKQnQPw5dbM1feuE/
P8LRsSkk0D/qchrsTZPhPxgSRIpXPtA/XanZq9Or4T9WAQQzvFfQP0gwn/L0
w+E/mjAml2Bw0D/VhQRttdvhP4VL8B5NiNA/Sequkhjz4T8XLgS5iZ/QP2nD
j40=
                  "]]}, {{Legended}, Charting`Private`Tag, {}}], 
               "Charting`Private`Tag#1"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
                0.3989422804014327}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
               "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
               "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
               "DefaultStyle" -> {
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[8, 3]], 
                  PointSize[0.007], 
                  Opacity[0.5]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListLinePlot, "GroupHighlight" -> 
               False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
               0.3989422804014327}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[8, 3]], 
                 PointSize[0.007], 
                 Opacity[0.5]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>], 
          ImageSizeCache -> {{
           4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
         False]}, 
       Annotation[{{{}, {}, 
          Annotation[
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[8, 3]], 
              PointSize[0.007], 
              Opacity[0.5]], 
             Line[CompressedData["
1:eJwBIQPe/CFib1JlAgAAADEAAAACAAAAtvyt6iahzT+XGNtH8gOjP7j70kYk
9NA/6AdZ/gO5qz9hDS018XnSPwiW3inphrE/TXrtbYSw0z+pflbKkr+0P3oR
ncTitdQ/hybdhVCjtz/a4KN0OZnVPzSmmdhFQ7o/hkPm0mhj1j931v5N/qq8
PwYZefshGtc/cqBe/dvivj/ShfcqScHXP4YNaZ+ieMA/1Gr+p6hb2D9SGhIY
pW3BP6AqsbhT69g/iNDD5YNSwj9N6aVE4XHZP+DxaJzzKMM/TUUOf5Dw2T+q
MNsuZPLDP9l4etlgaNo/xZ/M1A+wxD8eFfU6ItraP/QkqNIFY8U/R78FUYBG
2z8n34F+MgzGPzCHWKoKrts/CU0OW2Wsxj/e8fmlOhHcP/iOXdVVRMc/Zqy3
4Xdw3D8PZZgDp9THPy4uypcbzNw/l7WcpepdyD9VwmE3cyTdPxdRNpWj4Mg/
Vxk0bMJ53T9DMOXGR13JP2E+rrlEzN0/MyJf80HUyT9S2QPELhzeP+up2fvy
Rco/15otWq9p3j/sKcoWs7LKPwQY6U7wtN4/aTyfz9Iayz9BoT8rF/7eP/mX
oOGbfss/+LuKwkVF3z8ximT0Ud7LP3yKDq6ait8/lVL4PjM6zD+HqeC0Mc7f
P4sJ1hV5ksw/L7TkERII4D/ujPpmWOfMP8aXAoxEKOA/CGPRJgI5zT9qlZnf
ukfgP6P7MLCjh80/b0wkx35m4D8jYT8ZZ9PNPxtWgjiZhOA/eoTIfnMczj8p
oYx5EqLgP1uGT0ftYs4/gBMCMvK+4D/HdPBe9qbOP2PTM3s/2+A/6mr9bK7o
zj+qnMbtAPfgP3nxHgQzKM8/UwvQrTwS4T+MbaLNn2XPP00Ji3X4LOE/DTOJ
sA6hzz9O/9SeOUfhP0qG1vSX2s8/G5WdKwVh4T/A4sQxKQnQPw5dbM1feuE/
P8LRsSkk0D/qchrsTZPhPxgSRIpXPtA/XanZq9Or4T9WAQQzvFfQP0gwn/L0
w+E/mjAml2Bw0D/VhQRttdvhP4VL8B5NiNA/Sequkhjz4T8XLgS5iZ/QP2nD
j40=
              "]]}, {{Legended}, Charting`Private`Tag, {}}], 
           "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
            0.3989422804014327}}, "Frame" -> {{False, False}, {False, False}},
            "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[8, 3]], 
              PointSize[0.007], 
              Opacity[0.5]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLinePlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}, {{}, 
      InterpretationBox[{
        TagBox[{{}, {}, 
          TagBox[
           TagBox[{
             Hue[
              NCache[
               Rational[28, 9], 3.111111111111111]], 
             PointSize[0.007], 
             AbsoluteThickness[2], 
             Opacity[0.5], 
             LineBox[CompressedData["
1:eJwBIQPe/CFib1JlAgAAADEAAAACAAAAtvyt6iahzT/KKrJffgujP7j70kYk
9NA/l/GLidjBqz9hDS018XnSP2rODLcoi7E/TXrtbYSw0z8z0WBCEcO0P3oR
ncTitdQ/IIkPY5iltz/a4KN0OZnVP4D+SWf4Q7o/hkPm0mhj1j9hYrYHzqm8
PwYZefshGtc/92UO34jfvj/ShfcqScHXPyF+nxnNdcA/1Gr+p6hb2D/aXq6R
jWnBP6AqsbhT69g/KiMuFxhNwj9N6aVE4XHZPxoDcmkkIsM/TUUOf5Dw2T+Q
qYgsJerDP9l4etlgaNo/kXLo5FamxD8eFfU6ItraP1EzMtDKV8U/R78FUYBG
2z9Z9n/3bv/FPzCHWKoKrts/5rMeVRSexj/e8fmlOhHcPwjFEJtzNMc/Zqy3
4Xdw3D8I2Aj5MMPHPy4uypcbzNw/+4kOI99KyD9VwmE3cyTdP76Mx8YBzMg/
Vxk0bMJ53T+t4YWQD0fJP2E+rrlEzN0/Ja9t2HO8yT9S2QPELhzeP3Ia3AmQ
LMo/15otWq9p3j9HB9TSvJfKPwQY6U7wtN4/T+AFJkv+yj9BoT8rF/7eP2qX
rheFYMs/+LuKwkVF3z+QAsmbrr7LP3yKDq6ait8/Ytm4KgYZzD+HqeC0Mc7f
PwdGklDFb8w/L7TkERII4D+9a1cqIcPMP8aXAoxEKOA/VKHn00oTzT9qlZnf
ukfgP6Ws38hvYM0/b0wkx35m4D/yN0c6uqrNPxtWgjiZhOA/CTWYWlHyzT8p
oYx5EqLgP2uWbKFZN84/gBMCMvK+4D+fbeoH9XnOP2PTM3s/2+A/GJjbPkO6
zj+qnMbtAPfgP7/GOt9h+M4/UwvQrTwS4T+JWeKVbDTPP00Ji3X4LOE/ixfx
Sn1uzz9O/9SeOUfhP1lSZEWsps8/G5WdKwVh4T+gx1VLEN3PPw5dbM1feuE/
4oCeX98I0D/qchrsTZPhP8fMQ91lItA/XanZq9Or4T+nmegSJTvQP0gwn/L0
w+E/+3195yVT0D/VhQRttdvhP/lnrb5watA/Sequkhjz4T99rBmCDYHQP7FU
ixU=
              "]]}, Annotation[#, {{Legended}, Charting`Private`Tag, {}}]& ], 
           Annotation[#, "Charting`Private`Tag#1"]& ]}, {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
        StyleBox[
         DynamicBox[
          (Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
              Annotation[
               Annotation[{
                 Hue[0.67, 0.6, 0.6], 
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[28, 9]], 
                  PointSize[0.007], 
                  Opacity[0.5]], 
                 Line[CompressedData["
1:eJwBIQPe/CFib1JlAgAAADEAAAACAAAAtvyt6iahzT/KKrJffgujP7j70kYk
9NA/l/GLidjBqz9hDS018XnSP2rODLcoi7E/TXrtbYSw0z8z0WBCEcO0P3oR
ncTitdQ/IIkPY5iltz/a4KN0OZnVP4D+SWf4Q7o/hkPm0mhj1j9hYrYHzqm8
PwYZefshGtc/92UO34jfvj/ShfcqScHXPyF+nxnNdcA/1Gr+p6hb2D/aXq6R
jWnBP6AqsbhT69g/KiMuFxhNwj9N6aVE4XHZPxoDcmkkIsM/TUUOf5Dw2T+Q
qYgsJerDP9l4etlgaNo/kXLo5FamxD8eFfU6ItraP1EzMtDKV8U/R78FUYBG
2z9Z9n/3bv/FPzCHWKoKrts/5rMeVRSexj/e8fmlOhHcPwjFEJtzNMc/Zqy3
4Xdw3D8I2Aj5MMPHPy4uypcbzNw/+4kOI99KyD9VwmE3cyTdP76Mx8YBzMg/
Vxk0bMJ53T+t4YWQD0fJP2E+rrlEzN0/Ja9t2HO8yT9S2QPELhzeP3Ia3AmQ
LMo/15otWq9p3j9HB9TSvJfKPwQY6U7wtN4/T+AFJkv+yj9BoT8rF/7eP2qX
rheFYMs/+LuKwkVF3z+QAsmbrr7LP3yKDq6ait8/Ytm4KgYZzD+HqeC0Mc7f
PwdGklDFb8w/L7TkERII4D+9a1cqIcPMP8aXAoxEKOA/VKHn00oTzT9qlZnf
ukfgP6Ws38hvYM0/b0wkx35m4D/yN0c6uqrNPxtWgjiZhOA/CTWYWlHyzT8p
oYx5EqLgP2uWbKFZN84/gBMCMvK+4D+fbeoH9XnOP2PTM3s/2+A/GJjbPkO6
zj+qnMbtAPfgP7/GOt9h+M4/UwvQrTwS4T+JWeKVbDTPP00Ji3X4LOE/ixfx
Sn1uzz9O/9SeOUfhP1lSZEWsps8/G5WdKwVh4T+gx1VLEN3PPw5dbM1feuE/
4oCeX98I0D/qchrsTZPhP8fMQ91lItA/XanZq9Or4T+nmegSJTvQP0gwn/L0
w+E/+3195yVT0D/VhQRttdvhP/lnrb5watA/Sequkhjz4T99rBmCDYHQP7FU
ixU=
                  "]]}, {{Legended}, Charting`Private`Tag, {}}], 
               "Charting`Private`Tag#1"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
                0.3989422804014327}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
               "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
               "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
               "DefaultStyle" -> {
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[28, 9]], 
                  PointSize[0.007], 
                  Opacity[0.5]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListLinePlot, "GroupHighlight" -> 
               False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
               0.3989422804014327}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[28, 9]], 
                 PointSize[0.007], 
                 Opacity[0.5]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>], 
          ImageSizeCache -> {{
           4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
         False]}, 
       Annotation[{{{}, {}, 
          Annotation[
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[28, 9]], 
              PointSize[0.007], 
              Opacity[0.5]], 
             Line[CompressedData["
1:eJwBIQPe/CFib1JlAgAAADEAAAACAAAAtvyt6iahzT/KKrJffgujP7j70kYk
9NA/l/GLidjBqz9hDS018XnSP2rODLcoi7E/TXrtbYSw0z8z0WBCEcO0P3oR
ncTitdQ/IIkPY5iltz/a4KN0OZnVP4D+SWf4Q7o/hkPm0mhj1j9hYrYHzqm8
PwYZefshGtc/92UO34jfvj/ShfcqScHXPyF+nxnNdcA/1Gr+p6hb2D/aXq6R
jWnBP6AqsbhT69g/KiMuFxhNwj9N6aVE4XHZPxoDcmkkIsM/TUUOf5Dw2T+Q
qYgsJerDP9l4etlgaNo/kXLo5FamxD8eFfU6ItraP1EzMtDKV8U/R78FUYBG
2z9Z9n/3bv/FPzCHWKoKrts/5rMeVRSexj/e8fmlOhHcPwjFEJtzNMc/Zqy3
4Xdw3D8I2Aj5MMPHPy4uypcbzNw/+4kOI99KyD9VwmE3cyTdP76Mx8YBzMg/
Vxk0bMJ53T+t4YWQD0fJP2E+rrlEzN0/Ja9t2HO8yT9S2QPELhzeP3Ia3AmQ
LMo/15otWq9p3j9HB9TSvJfKPwQY6U7wtN4/T+AFJkv+yj9BoT8rF/7eP2qX
rheFYMs/+LuKwkVF3z+QAsmbrr7LP3yKDq6ait8/Ytm4KgYZzD+HqeC0Mc7f
PwdGklDFb8w/L7TkERII4D+9a1cqIcPMP8aXAoxEKOA/VKHn00oTzT9qlZnf
ukfgP6Ws38hvYM0/b0wkx35m4D/yN0c6uqrNPxtWgjiZhOA/CTWYWlHyzT8p
oYx5EqLgP2uWbKFZN84/gBMCMvK+4D+fbeoH9XnOP2PTM3s/2+A/GJjbPkO6
zj+qnMbtAPfgP7/GOt9h+M4/UwvQrTwS4T+JWeKVbDTPP00Ji3X4LOE/ixfx
Sn1uzz9O/9SeOUfhP1lSZEWsps8/G5WdKwVh4T+gx1VLEN3PPw5dbM1feuE/
4oCeX98I0D/qchrsTZPhP8fMQ91lItA/XanZq9Or4T+nmegSJTvQP0gwn/L0
w+E/+3195yVT0D/VhQRttdvhP/lnrb5watA/Sequkhjz4T99rBmCDYHQP7FU
ixU=
              "]]}, {{Legended}, Charting`Private`Tag, {}}], 
           "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
            0.3989422804014327}}, "Frame" -> {{False, False}, {False, False}},
            "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[28, 9]], 
              PointSize[0.007], 
              Opacity[0.5]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLinePlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}, {{}, 
      InterpretationBox[{
        TagBox[{{}, {}, 
          TagBox[
           TagBox[{
             Hue[
              NCache[
               Rational[32, 9], 3.5555555555555554`]], 
             PointSize[0.007], 
             AbsoluteThickness[2], 
             Opacity[0.5], 
             LineBox[CompressedData["
1:eJwBIQPe/CFib1JlAgAAADEAAAACAAAAtvyt6iahzT9HTA0sjA2jP7j70kYk
9NA/O9Mrl0HCqz9hDS018XnSPzElnOzUibE/TXrtbYSw0z9c8UXIq7+0P3oR
ncTitdQ/AI/nZbSftz/a4KN0OZnVPzM6UvI9O7o/hkPm0mhj1j+WOmRW9Z28
PwYZefshGtc/56jEJ1fQvj/ShfcqScHXP0ZblKZvbMA/1Gr+p6hb2D/5rbHc
V17BP6AqsbhT69g/8TW9Kfo/wj9N6aVE4XHZP/9HhG4RE8M/TUUOf5Dw2T/7
CIX4EtnDP9l4etlgaNo/3psWkj2TxD8eFfU6ItraPy0bV2ukQsU/R78FUYBG
2z+g23U5N+jFPzCHWKoKrts/rfT+ZsiExj/e8fmlOhHcP5ffEeMRGcc/Zqy3
4Xdw3D+/0ZjuuKXHPy4uypcbzNw/D8j9KFEryD9VwmE3cyTdPye5kQpfqsg/
Vxk0bMJ53T9a5vLtWSPJP2E+rrlEzN0/gqHnwK2WyT9S2QPELhzePx+Q8m68
BMo/15otWq9p3j+DdXsT323KPwQY6U7wtN4/MZsz/mbSyj9BoT8rF/7eP2qx
AJKeMss/+LuKwkVF3z8wYfUEyo7LP3yKDq6ait8/3teIBijnyz+HqeC0Mc7f
P/WZOFDyO8w/L7TkERII4D8sAvUjXo3MP8aXAoxEKOA/ChQau5zbzD9qlZnf
ukfgP/LwOKjbJs0/b0wkx35m4D/KapItRW/NPxtWgjiZhOA/OQvTiQC1zT8p
oYx5EqLgP5sVYDwy+M0/gBMCMvK+4D/KQFBC/DjOP2PTM3s/2+A/2KH/TH53
zj+qnMbtAPfgP16TCvPVs84/UwvQrTwS4T9qzl3cHu7OP00Ji3X4LOE/Lz/x
6XImzz9O/9SeOUfhPyl0rlnqXM8/G5WdKwVh4T/vH/Lmm5HPPw5dbM1feuE/
Jm8J6JzEzz/qchrsTZPhP3R1/2gB9s8/XanZq9Or4T+kKAIi7hLQP0gwn/L0
w+E/XTzXmx8q0D/VhQRttdvhPxB5p32dQNA/Sequkhjz4T9MJsWob1bQP7wM
ju4=
              "]]}, Annotation[#, {{Legended}, Charting`Private`Tag, {}}]& ], 
           Annotation[#, "Charting`Private`Tag#1"]& ]}, {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
        StyleBox[
         DynamicBox[
          (Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
              Annotation[
               Annotation[{
                 Hue[0.67, 0.6, 0.6], 
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[32, 9]], 
                  PointSize[0.007], 
                  Opacity[0.5]], 
                 Line[CompressedData["
1:eJwBIQPe/CFib1JlAgAAADEAAAACAAAAtvyt6iahzT9HTA0sjA2jP7j70kYk
9NA/O9Mrl0HCqz9hDS018XnSPzElnOzUibE/TXrtbYSw0z9c8UXIq7+0P3oR
ncTitdQ/AI/nZbSftz/a4KN0OZnVPzM6UvI9O7o/hkPm0mhj1j+WOmRW9Z28
PwYZefshGtc/56jEJ1fQvj/ShfcqScHXP0ZblKZvbMA/1Gr+p6hb2D/5rbHc
V17BP6AqsbhT69g/8TW9Kfo/wj9N6aVE4XHZP/9HhG4RE8M/TUUOf5Dw2T/7
CIX4EtnDP9l4etlgaNo/3psWkj2TxD8eFfU6ItraPy0bV2ukQsU/R78FUYBG
2z+g23U5N+jFPzCHWKoKrts/rfT+ZsiExj/e8fmlOhHcP5ffEeMRGcc/Zqy3
4Xdw3D+/0ZjuuKXHPy4uypcbzNw/D8j9KFEryD9VwmE3cyTdPye5kQpfqsg/
Vxk0bMJ53T9a5vLtWSPJP2E+rrlEzN0/gqHnwK2WyT9S2QPELhzePx+Q8m68
BMo/15otWq9p3j+DdXsT323KPwQY6U7wtN4/MZsz/mbSyj9BoT8rF/7eP2qx
AJKeMss/+LuKwkVF3z8wYfUEyo7LP3yKDq6ait8/3teIBijnyz+HqeC0Mc7f
P/WZOFDyO8w/L7TkERII4D8sAvUjXo3MP8aXAoxEKOA/ChQau5zbzD9qlZnf
ukfgP/LwOKjbJs0/b0wkx35m4D/KapItRW/NPxtWgjiZhOA/OQvTiQC1zT8p
oYx5EqLgP5sVYDwy+M0/gBMCMvK+4D/KQFBC/DjOP2PTM3s/2+A/2KH/TH53
zj+qnMbtAPfgP16TCvPVs84/UwvQrTwS4T9qzl3cHu7OP00Ji3X4LOE/Lz/x
6XImzz9O/9SeOUfhPyl0rlnqXM8/G5WdKwVh4T/vH/Lmm5HPPw5dbM1feuE/
Jm8J6JzEzz/qchrsTZPhP3R1/2gB9s8/XanZq9Or4T+kKAIi7hLQP0gwn/L0
w+E/XTzXmx8q0D/VhQRttdvhPxB5p32dQNA/Sequkhjz4T9MJsWob1bQP7wM
ju4=
                  "]]}, {{Legended}, Charting`Private`Tag, {}}], 
               "Charting`Private`Tag#1"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
                0.3989422804014327}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
               "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
               "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
               "DefaultStyle" -> {
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[32, 9]], 
                  PointSize[0.007], 
                  Opacity[0.5]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListLinePlot, "GroupHighlight" -> 
               False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
               0.3989422804014327}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[32, 9]], 
                 PointSize[0.007], 
                 Opacity[0.5]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>], 
          ImageSizeCache -> {{
           4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
         False]}, 
       Annotation[{{{}, {}, 
          Annotation[
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[32, 9]], 
              PointSize[0.007], 
              Opacity[0.5]], 
             Line[CompressedData["
1:eJwBIQPe/CFib1JlAgAAADEAAAACAAAAtvyt6iahzT9HTA0sjA2jP7j70kYk
9NA/O9Mrl0HCqz9hDS018XnSPzElnOzUibE/TXrtbYSw0z9c8UXIq7+0P3oR
ncTitdQ/AI/nZbSftz/a4KN0OZnVPzM6UvI9O7o/hkPm0mhj1j+WOmRW9Z28
PwYZefshGtc/56jEJ1fQvj/ShfcqScHXP0ZblKZvbMA/1Gr+p6hb2D/5rbHc
V17BP6AqsbhT69g/8TW9Kfo/wj9N6aVE4XHZP/9HhG4RE8M/TUUOf5Dw2T/7
CIX4EtnDP9l4etlgaNo/3psWkj2TxD8eFfU6ItraPy0bV2ukQsU/R78FUYBG
2z+g23U5N+jFPzCHWKoKrts/rfT+ZsiExj/e8fmlOhHcP5ffEeMRGcc/Zqy3
4Xdw3D+/0ZjuuKXHPy4uypcbzNw/D8j9KFEryD9VwmE3cyTdPye5kQpfqsg/
Vxk0bMJ53T9a5vLtWSPJP2E+rrlEzN0/gqHnwK2WyT9S2QPELhzePx+Q8m68
BMo/15otWq9p3j+DdXsT323KPwQY6U7wtN4/MZsz/mbSyj9BoT8rF/7eP2qx
AJKeMss/+LuKwkVF3z8wYfUEyo7LP3yKDq6ait8/3teIBijnyz+HqeC0Mc7f
P/WZOFDyO8w/L7TkERII4D8sAvUjXo3MP8aXAoxEKOA/ChQau5zbzD9qlZnf
ukfgP/LwOKjbJs0/b0wkx35m4D/KapItRW/NPxtWgjiZhOA/OQvTiQC1zT8p
oYx5EqLgP5sVYDwy+M0/gBMCMvK+4D/KQFBC/DjOP2PTM3s/2+A/2KH/TH53
zj+qnMbtAPfgP16TCvPVs84/UwvQrTwS4T9qzl3cHu7OP00Ji3X4LOE/Lz/x
6XImzz9O/9SeOUfhPyl0rlnqXM8/G5WdKwVh4T/vH/Lmm5HPPw5dbM1feuE/
Jm8J6JzEzz/qchrsTZPhP3R1/2gB9s8/XanZq9Or4T+kKAIi7hLQP0gwn/L0
w+E/XTzXmx8q0D/VhQRttdvhPxB5p32dQNA/Sequkhjz4T9MJsWob1bQP7wM
ju4=
              "]]}, {{Legended}, Charting`Private`Tag, {}}], 
           "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
            0.3989422804014327}}, "Frame" -> {{False, False}, {False, False}},
            "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[32, 9]], 
              PointSize[0.007], 
              Opacity[0.5]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLinePlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}, {{}, 
      InterpretationBox[{
        TagBox[{{}, {}, 
          TagBox[
           TagBox[{
             Hue[4], 
             PointSize[0.007], 
             AbsoluteThickness[2], 
             Opacity[0.5], 
             LineBox[CompressedData["
1:eJwBIQPe/CFib1JlAgAAADEAAAACAAAAtvyt6iahzT/UnOJhHAejP7j70kYk
9NA/gwjAd9S1qz9hDS018XnSP/HugYcbgLE/TXrtbYSw0z+7cQbKArK0P3oR
ncTitdQ/E6yrL8ONtz/a4KN0OZnVP+jouG+8JLo/hkPm0mhj1j8OO2gUqYK8
PwYZefshGtc/ptp9BhGwvj/ShfcqScHXPy92x9O8WcA/1Gr+p6hb2D9oEDlz
BknBP6AqsbhT69g/QXQDtv4nwj9N6aVE4XHZP2Hpp1tj+MI/TUUOf5Dw2T/d
OXcjrLvDP9l4etlgaNo/M1/r7RlzxD8eFfU6ItraPwVbmbPBH8U/R78FUYBG
2z8SkAWwlMLFPzCHWKoKrts/TnSEm2Zcxj/e8fmlOhHcPy9qdYLy7cY/Zqy3
4Xdw3D9K5zmZ3nfHPy4uypcbzNw/40OhTr/6xz9VwmE3cyTdP7dfLMsZd8g/
Vxk0bMJ53T+GPJv+Ze3IP2E+rrlEzN0/eL9XVBBeyT9S2QPELhzeP0HWGiF7
yck/15otWq9p3j920brX/y/KPwQY6U7wtN4/AVPaD/CRyj9BoT8rF/7ePxon
0GaW78o/+LuKwkVF3z+5fVpBN0nLP3yKDq6ait8/AzZYcxGfyz+HqeC0Mc7f
Pzd1u9Fe8cs/L7TkERII4D94oByyVEDMP8aXAoxEKOA/nQ+1WiSMzD9qlZnf
ukfgP3GfCmX71Mw/b0wkx35m4D8rwjAVBBvNPxtWgjiZhOA/kvEyp2VezT8p
oYx5EqLgP3QW+5NEn80/gBMCMvK+4D96RNHOwt3NP2PTM3s/2+A/Gopm/P8Z
zj+qnMbtAPfgP1aZOKQZVM4/UwvQrTwS4T/+NP5cK4zOP00Ji3X4LOE/VGqz
9E7Czj9O/9SeOUfhP+HCx5Sc9s4/G5WdKwVh4T+NCd/iKinPPw5dbM1feuE/
IGOGHg9azz/qchrsTZPhP1/cMjxdic8/XanZq9Or4T9j0dP9J7fPP0gwn/L0
w+E/PU06CYHjzz/VhQRttdvhP9JdR348B9A/Sequkhjz4T+wo4PADxzQP2FN
igQ=
              "]]}, Annotation[#, {{Legended}, Charting`Private`Tag, {}}]& ], 
           Annotation[#, "Charting`Private`Tag#1"]& ]}, {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
        StyleBox[
         DynamicBox[
          (Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
              Annotation[
               Annotation[{
                 Hue[0.67, 0.6, 0.6], 
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[4], 
                  PointSize[0.007], 
                  Opacity[0.5]], 
                 Line[CompressedData["
1:eJwBIQPe/CFib1JlAgAAADEAAAACAAAAtvyt6iahzT/UnOJhHAejP7j70kYk
9NA/gwjAd9S1qz9hDS018XnSP/HugYcbgLE/TXrtbYSw0z+7cQbKArK0P3oR
ncTitdQ/E6yrL8ONtz/a4KN0OZnVP+jouG+8JLo/hkPm0mhj1j8OO2gUqYK8
PwYZefshGtc/ptp9BhGwvj/ShfcqScHXPy92x9O8WcA/1Gr+p6hb2D9oEDlz
BknBP6AqsbhT69g/QXQDtv4nwj9N6aVE4XHZP2Hpp1tj+MI/TUUOf5Dw2T/d
OXcjrLvDP9l4etlgaNo/M1/r7RlzxD8eFfU6ItraPwVbmbPBH8U/R78FUYBG
2z8SkAWwlMLFPzCHWKoKrts/TnSEm2Zcxj/e8fmlOhHcPy9qdYLy7cY/Zqy3
4Xdw3D9K5zmZ3nfHPy4uypcbzNw/40OhTr/6xz9VwmE3cyTdP7dfLMsZd8g/
Vxk0bMJ53T+GPJv+Ze3IP2E+rrlEzN0/eL9XVBBeyT9S2QPELhzeP0HWGiF7
yck/15otWq9p3j920brX/y/KPwQY6U7wtN4/AVPaD/CRyj9BoT8rF/7ePxon
0GaW78o/+LuKwkVF3z+5fVpBN0nLP3yKDq6ait8/AzZYcxGfyz+HqeC0Mc7f
Pzd1u9Fe8cs/L7TkERII4D94oByyVEDMP8aXAoxEKOA/nQ+1WiSMzD9qlZnf
ukfgP3GfCmX71Mw/b0wkx35m4D8rwjAVBBvNPxtWgjiZhOA/kvEyp2VezT8p
oYx5EqLgP3QW+5NEn80/gBMCMvK+4D96RNHOwt3NP2PTM3s/2+A/Gopm/P8Z
zj+qnMbtAPfgP1aZOKQZVM4/UwvQrTwS4T/+NP5cK4zOP00Ji3X4LOE/VGqz
9E7Czj9O/9SeOUfhP+HCx5Sc9s4/G5WdKwVh4T+NCd/iKinPPw5dbM1feuE/
IGOGHg9azz/qchrsTZPhP1/cMjxdic8/XanZq9Or4T9j0dP9J7fPP0gwn/L0
w+E/PU06CYHjzz/VhQRttdvhP9JdR348B9A/Sequkhjz4T+wo4PADxzQP2FN
igQ=
                  "]]}, {{Legended}, Charting`Private`Tag, {}}], 
               "Charting`Private`Tag#1"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
                0.3989422804014327}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
               "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
               "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
               "DefaultStyle" -> {
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[4], 
                  PointSize[0.007], 
                  Opacity[0.5]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListLinePlot, "GroupHighlight" -> 
               False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
               0.3989422804014327}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 AbsoluteThickness[2], 
                 Hue[4], 
                 PointSize[0.007], 
                 Opacity[0.5]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>], 
          ImageSizeCache -> {{
           4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
         False]}, 
       Annotation[{{{}, {}, 
          Annotation[
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              AbsoluteThickness[2], 
              Hue[4], 
              PointSize[0.007], 
              Opacity[0.5]], 
             Line[CompressedData["
1:eJwBIQPe/CFib1JlAgAAADEAAAACAAAAtvyt6iahzT/UnOJhHAejP7j70kYk
9NA/gwjAd9S1qz9hDS018XnSP/HugYcbgLE/TXrtbYSw0z+7cQbKArK0P3oR
ncTitdQ/E6yrL8ONtz/a4KN0OZnVP+jouG+8JLo/hkPm0mhj1j8OO2gUqYK8
PwYZefshGtc/ptp9BhGwvj/ShfcqScHXPy92x9O8WcA/1Gr+p6hb2D9oEDlz
BknBP6AqsbhT69g/QXQDtv4nwj9N6aVE4XHZP2Hpp1tj+MI/TUUOf5Dw2T/d
OXcjrLvDP9l4etlgaNo/M1/r7RlzxD8eFfU6ItraPwVbmbPBH8U/R78FUYBG
2z8SkAWwlMLFPzCHWKoKrts/TnSEm2Zcxj/e8fmlOhHcPy9qdYLy7cY/Zqy3
4Xdw3D9K5zmZ3nfHPy4uypcbzNw/40OhTr/6xz9VwmE3cyTdP7dfLMsZd8g/
Vxk0bMJ53T+GPJv+Ze3IP2E+rrlEzN0/eL9XVBBeyT9S2QPELhzeP0HWGiF7
yck/15otWq9p3j920brX/y/KPwQY6U7wtN4/AVPaD/CRyj9BoT8rF/7ePxon
0GaW78o/+LuKwkVF3z+5fVpBN0nLP3yKDq6ait8/AzZYcxGfyz+HqeC0Mc7f
Pzd1u9Fe8cs/L7TkERII4D94oByyVEDMP8aXAoxEKOA/nQ+1WiSMzD9qlZnf
ukfgP3GfCmX71Mw/b0wkx35m4D8rwjAVBBvNPxtWgjiZhOA/kvEyp2VezT8p
oYx5EqLgP3QW+5NEn80/gBMCMvK+4D96RNHOwt3NP2PTM3s/2+A/Gopm/P8Z
zj+qnMbtAPfgP1aZOKQZVM4/UwvQrTwS4T/+NP5cK4zOP00Ji3X4LOE/VGqz
9E7Czj9O/9SeOUfhP+HCx5Sc9s4/G5WdKwVh4T+NCd/iKinPPw5dbM1feuE/
IGOGHg9azz/qchrsTZPhP1/cMjxdic8/XanZq9Or4T9j0dP9J7fPP0gwn/L0
w+E/PU06CYHjzz/VhQRttdvhP9JdR348B9A/Sequkhjz4T+wo4PADxzQP2FN
igQ=
              "]]}, {{Legended}, Charting`Private`Tag, {}}], 
           "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
            0.3989422804014327}}, "Frame" -> {{False, False}, {False, False}},
            "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              AbsoluteThickness[2], 
              Hue[4], 
              PointSize[0.007], 
              Opacity[0.5]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLinePlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}, {{}, 
      InterpretationBox[{
        TagBox[{{}, {}, 
          TagBox[
           TagBox[{
             Hue[
              NCache[
               Rational[40, 9], 4.444444444444445]], 
             PointSize[0.007], 
             AbsoluteThickness[2], 
             Opacity[0.5], 
             LineBox[CompressedData["
1:eJwVknsw0wEAx5dWqXBHdUgPtFypqDzKzvnmMEnT0YVTyqJaekh6Wa6oJI+K
ymkKUchjKyWkbmpEZpvYxMy236+3lZLIuon0x+c+9/n/Y7M7JmiPAYVCWTPJ
f9eM8bR2hRIk+sguHR8uQp2+k0EbfoNii03n5+VUgGW8yuVnfCc0o4KahOgq
MDkDhy48lGE//YHll+xqcEzzmt49kUOwh8P7HV2LXuLuMTduF67yAiJM9U9x
0etTJzvyLTTmfjJ94HNMt4zX28zvxg0PW0fGKQE6k0ft/V524+97wwwP+gvI
o8dL72/vgfuiiagvS1/ijn1V3davPQiO6OC5TxGC2V/sTcYqIC914uglk+1j
cjZzUIG4pH0p+ZcboTjFUUSwe6FjfmezPZuwaN4I3ba3F6mO51NjtE3wbZgW
mMhQAoP8nSWpr7A6JbR8Fl8J4zr3cnJxM9Q//xTTTfswsJMSquI1Y29lLXny
SB+MrONCNji3wMFBlGMl7kNjw/ijgsct2CZkrYujqUALPDEnaeVrhFg6HxTG
q0CfYHTsKHgNlgf/qbdYhR1Kw8oCo1YEKaY2OSxQY2GVml55rBXduavCHuxX
I7OjaElfdyuoFv0Bg9VqBM0tXpLkKoJnIVaYj6vxPSx86GOmCLpnaUIfHw0y
ovjULZ9FSEgz4eemafAhT++id2tDShlRvUaqQc0f/+201DY4Vn8wNTMk4CL8
1Dghb0NzjkGG9zICIoFruWChGNHZXE29L4EsO8+cK5FixGymtZzZSyC29mY9
t0QMq+Bz67kXCNQbRa2f8VmM5YUZ8WZFBLyyxIf1tMlv5hisHRIQuN414nQz
QoJImdNpKAk428Ya/+VKUH67eYAySsBRNcby7ZBg6+w3PHczEmJvz5Jr06Vg
zkw/rltJQtdvm6xzkyJgQp7v5ktC6+9AzToghVV23oppLBLWuHLv6C0pTMIP
SnZxSIRKfiQ+apVCe3T+N+Z1EkOJZeyo31KElykqZBUkwlxjdbk27di4umBo
uJHEEad3D/f5t6MrmXroiZLE2AHj2cq4dvhp+dcsfpHoETHSqbfa8Q/FRpM7

              "]]}, Annotation[#, {{Legended}, Charting`Private`Tag, {}}]& ], 
           Annotation[#, "Charting`Private`Tag#1"]& ]}, {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
        StyleBox[
         DynamicBox[
          (Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
              Annotation[
               Annotation[{
                 Hue[0.67, 0.6, 0.6], 
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[40, 9]], 
                  PointSize[0.007], 
                  Opacity[0.5]], 
                 Line[CompressedData["
1:eJwVknsw0wEAx5dWqXBHdUgPtFypqDzKzvnmMEnT0YVTyqJaekh6Wa6oJI+K
ymkKUchjKyWkbmpEZpvYxMy236+3lZLIuon0x+c+9/n/Y7M7JmiPAYVCWTPJ
f9eM8bR2hRIk+sguHR8uQp2+k0EbfoNii03n5+VUgGW8yuVnfCc0o4KahOgq
MDkDhy48lGE//YHll+xqcEzzmt49kUOwh8P7HV2LXuLuMTduF67yAiJM9U9x
0etTJzvyLTTmfjJ94HNMt4zX28zvxg0PW0fGKQE6k0ft/V524+97wwwP+gvI
o8dL72/vgfuiiagvS1/ijn1V3davPQiO6OC5TxGC2V/sTcYqIC914uglk+1j
cjZzUIG4pH0p+ZcboTjFUUSwe6FjfmezPZuwaN4I3ba3F6mO51NjtE3wbZgW
mMhQAoP8nSWpr7A6JbR8Fl8J4zr3cnJxM9Q//xTTTfswsJMSquI1Y29lLXny
SB+MrONCNji3wMFBlGMl7kNjw/ijgsct2CZkrYujqUALPDEnaeVrhFg6HxTG
q0CfYHTsKHgNlgf/qbdYhR1Kw8oCo1YEKaY2OSxQY2GVml55rBXduavCHuxX
I7OjaElfdyuoFv0Bg9VqBM0tXpLkKoJnIVaYj6vxPSx86GOmCLpnaUIfHw0y
ovjULZ9FSEgz4eemafAhT++id2tDShlRvUaqQc0f/+201DY4Vn8wNTMk4CL8
1Dghb0NzjkGG9zICIoFruWChGNHZXE29L4EsO8+cK5FixGymtZzZSyC29mY9
t0QMq+Bz67kXCNQbRa2f8VmM5YUZ8WZFBLyyxIf1tMlv5hisHRIQuN414nQz
QoJImdNpKAk428Ya/+VKUH67eYAySsBRNcby7ZBg6+w3PHczEmJvz5Jr06Vg
zkw/rltJQtdvm6xzkyJgQp7v5ktC6+9AzToghVV23oppLBLWuHLv6C0pTMIP
SnZxSIRKfiQ+apVCe3T+N+Z1EkOJZeyo31KElykqZBUkwlxjdbk27di4umBo
uJHEEad3D/f5t6MrmXroiZLE2AHj2cq4dvhp+dcsfpHoETHSqbfa8Q/FRpM7

                  "]]}, {{Legended}, Charting`Private`Tag, {}}], 
               "Charting`Private`Tag#1"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
                0.3989422804014327}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
               "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
               "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
               "DefaultStyle" -> {
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[40, 9]], 
                  PointSize[0.007], 
                  Opacity[0.5]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListLinePlot, "GroupHighlight" -> 
               False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
               0.3989422804014327}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[40, 9]], 
                 PointSize[0.007], 
                 Opacity[0.5]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>], 
          ImageSizeCache -> {{
           4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
         False]}, 
       Annotation[{{{}, {}, 
          Annotation[
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[40, 9]], 
              PointSize[0.007], 
              Opacity[0.5]], 
             Line[CompressedData["
1:eJwVknsw0wEAx5dWqXBHdUgPtFypqDzKzvnmMEnT0YVTyqJaekh6Wa6oJI+K
ymkKUchjKyWkbmpEZpvYxMy236+3lZLIuon0x+c+9/n/Y7M7JmiPAYVCWTPJ
f9eM8bR2hRIk+sguHR8uQp2+k0EbfoNii03n5+VUgGW8yuVnfCc0o4KahOgq
MDkDhy48lGE//YHll+xqcEzzmt49kUOwh8P7HV2LXuLuMTduF67yAiJM9U9x
0etTJzvyLTTmfjJ94HNMt4zX28zvxg0PW0fGKQE6k0ft/V524+97wwwP+gvI
o8dL72/vgfuiiagvS1/ijn1V3davPQiO6OC5TxGC2V/sTcYqIC914uglk+1j
cjZzUIG4pH0p+ZcboTjFUUSwe6FjfmezPZuwaN4I3ba3F6mO51NjtE3wbZgW
mMhQAoP8nSWpr7A6JbR8Fl8J4zr3cnJxM9Q//xTTTfswsJMSquI1Y29lLXny
SB+MrONCNji3wMFBlGMl7kNjw/ijgsct2CZkrYujqUALPDEnaeVrhFg6HxTG
q0CfYHTsKHgNlgf/qbdYhR1Kw8oCo1YEKaY2OSxQY2GVml55rBXduavCHuxX
I7OjaElfdyuoFv0Bg9VqBM0tXpLkKoJnIVaYj6vxPSx86GOmCLpnaUIfHw0y
ovjULZ9FSEgz4eemafAhT++id2tDShlRvUaqQc0f/+201DY4Vn8wNTMk4CL8
1Dghb0NzjkGG9zICIoFruWChGNHZXE29L4EsO8+cK5FixGymtZzZSyC29mY9
t0QMq+Bz67kXCNQbRa2f8VmM5YUZ8WZFBLyyxIf1tMlv5hisHRIQuN414nQz
QoJImdNpKAk428Ya/+VKUH67eYAySsBRNcby7ZBg6+w3PHczEmJvz5Jr06Vg
zkw/rltJQtdvm6xzkyJgQp7v5ktC6+9AzToghVV23oppLBLWuHLv6C0pTMIP
SnZxSIRKfiQ+apVCe3T+N+Z1EkOJZeyo31KElykqZBUkwlxjdbk27di4umBo
uJHEEad3D/f5t6MrmXroiZLE2AHj2cq4dvhp+dcsfpHoETHSqbfa8Q/FRpM7

              "]]}, {{Legended}, Charting`Private`Tag, {}}], 
           "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
            0.3989422804014327}}, "Frame" -> {{False, False}, {False, False}},
            "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[40, 9]], 
              PointSize[0.007], 
              Opacity[0.5]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLinePlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}, {{}, 
      InterpretationBox[{
        TagBox[{{}, {}, 
          TagBox[
           TagBox[{
             Hue[
              NCache[
               Rational[44, 9], 4.888888888888889]], 
             PointSize[0.007], 
             AbsoluteThickness[2], 
             Opacity[0.5], 
             LineBox[CompressedData["
1:eJwVzH1QiwEAx/Euhel0V8RqzpnLW++lJJyfl1bCMkWi69pEV9QV8tI45aV2
F+J0pBdpISyW7tbL5FKt1lrP89xsS9ZqPY/zciJN3iYuL3987/Pfl7s3M2a/
vZ2dXeC//tv4+9HIYikJtyLZp++6ajT/0kd4ftVBt3lR8oqkWohm+oZ8ztHD
rLoqkYbXgy8ezTj/2ICwuqr7vikKiF1udr5qMOLnxNq3CYFNGKBvZ4eV9kFa
odxS3KREwca3+tTkFyg+V1RQ6vAUU91zfnE9+vHquoVrz22FPv+HV1R7P47P
XKCUs9pgPDB5737CSxycs1qaaW1DlVd9c+yHlzhWHZDNqNvBf383nDlkQrUn
r6GrqAN8nnPuFasJhCREWBKlgumE2CRMHQC33YtdZlNhvtu3VQsHBmDOSvd5
U9GJyGeO2/MizPARBOkOhnYhQBIvmyE3o68oSTilpwuWzz/vrnIZxFhuAi81
Ro2Uh03M8axBkMFZuvVGNfz8tCUcYhBG06m4Rdu6sbNDFHrEcwjHBOLGG6pu
7HIPTu/IGQJxR5gxO0gD0Vq5MpwYgszKETiWaxBjmtLpN88C2cJpk+SkBv1l
vnvq0iyo9Bp31yT2wIH9PtqqsODhtNwdvOYerJfCe+6kBcktEFxx1sLWUtjB
4w3DxgpNGRVqcarQWV5WOAxvXwdBeZ0Wkge0IpAaRvB+W4thQgt/xWsX1+k0
nO5JqN4NvVCX2F8MX0rjzOXXxQpJLw5cKx1+EkmjJo29r6WnF5lbPbtPp9CY
uHR29QwWAU7c2ZWl52n4q+NZGh6BZdKLOa7VNP4I8r6x8wjkzbIPGm+lIY9g
Kuc3E0g2LD8JM42usWWxtlECsgr1qN0PGm1LDOtUXBKxTrpHa1wZ1FSx75TF
kuCzLhy1+TDglJ8eKzlHIvqPsTIsksGnE2lWfT0JzrWb3o4iBnOUYVaRhYRz
YjqZJGYQZ9im382iMHLY4yO/mEHm9Wh/KohC4gNTraGWQXzru4zneyhsCrg1
/lX17+901JR9hkJfvkNGg5mBdMWNRk0NhagR+VX2Fwa7nNziBrUU/gJ6dI9f

              "]]}, Annotation[#, {{Legended}, Charting`Private`Tag, {}}]& ], 
           Annotation[#, "Charting`Private`Tag#1"]& ]}, {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
        StyleBox[
         DynamicBox[
          (Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
              Annotation[
               Annotation[{
                 Hue[0.67, 0.6, 0.6], 
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[44, 9]], 
                  PointSize[0.007], 
                  Opacity[0.5]], 
                 Line[CompressedData["
1:eJwVzH1QiwEAx/Euhel0V8RqzpnLW++lJJyfl1bCMkWi69pEV9QV8tI45aV2
F+J0pBdpISyW7tbL5FKt1lrP89xsS9ZqPY/zciJN3iYuL3987/Pfl7s3M2a/
vZ2dXeC//tv4+9HIYikJtyLZp++6ajT/0kd4ftVBt3lR8oqkWohm+oZ8ztHD
rLoqkYbXgy8ezTj/2ICwuqr7vikKiF1udr5qMOLnxNq3CYFNGKBvZ4eV9kFa
odxS3KREwca3+tTkFyg+V1RQ6vAUU91zfnE9+vHquoVrz22FPv+HV1R7P47P
XKCUs9pgPDB5737CSxycs1qaaW1DlVd9c+yHlzhWHZDNqNvBf383nDlkQrUn
r6GrqAN8nnPuFasJhCREWBKlgumE2CRMHQC33YtdZlNhvtu3VQsHBmDOSvd5
U9GJyGeO2/MizPARBOkOhnYhQBIvmyE3o68oSTilpwuWzz/vrnIZxFhuAi81
Ro2Uh03M8axBkMFZuvVGNfz8tCUcYhBG06m4Rdu6sbNDFHrEcwjHBOLGG6pu
7HIPTu/IGQJxR5gxO0gD0Vq5MpwYgszKETiWaxBjmtLpN88C2cJpk+SkBv1l
vnvq0iyo9Bp31yT2wIH9PtqqsODhtNwdvOYerJfCe+6kBcktEFxx1sLWUtjB
4w3DxgpNGRVqcarQWV5WOAxvXwdBeZ0Wkge0IpAaRvB+W4thQgt/xWsX1+k0
nO5JqN4NvVCX2F8MX0rjzOXXxQpJLw5cKx1+EkmjJo29r6WnF5lbPbtPp9CY
uHR29QwWAU7c2ZWl52n4q+NZGh6BZdKLOa7VNP4I8r6x8wjkzbIPGm+lIY9g
Kuc3E0g2LD8JM42usWWxtlECsgr1qN0PGm1LDOtUXBKxTrpHa1wZ1FSx75TF
kuCzLhy1+TDglJ8eKzlHIvqPsTIsksGnE2lWfT0JzrWb3o4iBnOUYVaRhYRz
YjqZJGYQZ9im382iMHLY4yO/mEHm9Wh/KohC4gNTraGWQXzru4zneyhsCrg1
/lX17+901JR9hkJfvkNGg5mBdMWNRk0NhagR+VX2Fwa7nNziBrUU/gJ6dI9f

                  "]]}, {{Legended}, Charting`Private`Tag, {}}], 
               "Charting`Private`Tag#1"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
                0.3989422804014327}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
               "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
               "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
               "DefaultStyle" -> {
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[44, 9]], 
                  PointSize[0.007], 
                  Opacity[0.5]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListLinePlot, "GroupHighlight" -> 
               False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
               0.3989422804014327}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[44, 9]], 
                 PointSize[0.007], 
                 Opacity[0.5]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>], 
          ImageSizeCache -> {{
           4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
         False]}, 
       Annotation[{{{}, {}, 
          Annotation[
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[44, 9]], 
              PointSize[0.007], 
              Opacity[0.5]], 
             Line[CompressedData["
1:eJwVzH1QiwEAx/Euhel0V8RqzpnLW++lJJyfl1bCMkWi69pEV9QV8tI45aV2
F+J0pBdpISyW7tbL5FKt1lrP89xsS9ZqPY/zciJN3iYuL3987/Pfl7s3M2a/
vZ2dXeC//tv4+9HIYikJtyLZp++6ajT/0kd4ftVBt3lR8oqkWohm+oZ8ztHD
rLoqkYbXgy8ezTj/2ICwuqr7vikKiF1udr5qMOLnxNq3CYFNGKBvZ4eV9kFa
odxS3KREwca3+tTkFyg+V1RQ6vAUU91zfnE9+vHquoVrz22FPv+HV1R7P47P
XKCUs9pgPDB5737CSxycs1qaaW1DlVd9c+yHlzhWHZDNqNvBf383nDlkQrUn
r6GrqAN8nnPuFasJhCREWBKlgumE2CRMHQC33YtdZlNhvtu3VQsHBmDOSvd5
U9GJyGeO2/MizPARBOkOhnYhQBIvmyE3o68oSTilpwuWzz/vrnIZxFhuAi81
Ro2Uh03M8axBkMFZuvVGNfz8tCUcYhBG06m4Rdu6sbNDFHrEcwjHBOLGG6pu
7HIPTu/IGQJxR5gxO0gD0Vq5MpwYgszKETiWaxBjmtLpN88C2cJpk+SkBv1l
vnvq0iyo9Bp31yT2wIH9PtqqsODhtNwdvOYerJfCe+6kBcktEFxx1sLWUtjB
4w3DxgpNGRVqcarQWV5WOAxvXwdBeZ0Wkge0IpAaRvB+W4thQgt/xWsX1+k0
nO5JqN4NvVCX2F8MX0rjzOXXxQpJLw5cKx1+EkmjJo29r6WnF5lbPbtPp9CY
uHR29QwWAU7c2ZWl52n4q+NZGh6BZdKLOa7VNP4I8r6x8wjkzbIPGm+lIY9g
Kuc3E0g2LD8JM42usWWxtlECsgr1qN0PGm1LDOtUXBKxTrpHa1wZ1FSx75TF
kuCzLhy1+TDglJ8eKzlHIvqPsTIsksGnE2lWfT0JzrWb3o4iBnOUYVaRhYRz
YjqZJGYQZ9im382iMHLY4yO/mEHm9Wh/KohC4gNTraGWQXzru4zneyhsCrg1
/lX17+901JR9hkJfvkNGg5mBdMWNRk0NhagR+VX2Fwa7nNziBrUU/gJ6dI9f

              "]]}, {{Legended}, Charting`Private`Tag, {}}], 
           "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
            0.3989422804014327}}, "Frame" -> {{False, False}, {False, False}},
            "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[44, 9]], 
              PointSize[0.007], 
              Opacity[0.5]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLinePlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}, {{}, 
      InterpretationBox[{
        TagBox[{{}, {}, 
          TagBox[
           TagBox[{
             Hue[
              NCache[
               Rational[16, 3], 5.333333333333333]], 
             PointSize[0.007], 
             AbsoluteThickness[2], 
             Opacity[0.5], 
             LineBox[CompressedData["
1:eJwBIQPe/CFib1JlAgAAADEAAAACAAAAtvyt6iahzT+pQpQC2ZaiP7j70kYk
9NA/x3sHG7kFqz9hDS018XnSP49SCwAhCbE/TXrtbYSw0z8ceL+oXxy0P3oR
ncTitdQ/SOjtNIvZtj/a4KN0OZnVPxV2O+/4Ubk/hkPm0mhj1j/8D3BeZpG7
PwYZefshGtc/CQaXT2OgvT/ShfcqScHXP9JUw4B+hb8/1Gr+p6hb2D85ws+b
9aLAP6AqsbhT69g/krq1Y/JywT9N6aVE4XHZPzAtLDV3NMI/TUUOf5Dw2T+1
fVcs/+jCP9l4etlgaNo/KFJkCM6Rwz8eFfU6ItraP5lGrCr7L8Q/R78FUYBG
2z+NChLMecTEPzCHWKoKrts/ydkNQh9QxT/e8fmlOhHcP7X81+Cn08U/Zqy3
4Xdw3D83fKTZuk/GPy4uypcbzNw/b4J3Vu3Exj9VwmE3cyTdP4zD5gHFM8c/
Vxk0bMJ53T96nj0cupzHP2E+rrlEzN0/Iy6kNjkAyD9S2QPELhzeP1L2t6ak
Xsg/15otWq9p3j9J8JfAVbjIPwQY6U7wtN4/fTMu4p0NyT9BoT8rF/7eP+J9
IVjHXsk/+LuKwkVF3z9xoxEjFqzJP3yKDq6ait8/3qJoosj1yT+HqeC0Mc7f
PxgcASkYPMo/L7TkERII4D9ISRV/OX/KP8aXAoxEKOA/JXtIVF2/yj9qlZnf
ukfgP7upHaSw/Mo/b0wkx35m4D9wA8gOXTfLPxtWgjiZhOA/fKjwJ4lvyz8p
oYx5EqLgP52NyrxYpcs/gBMCMvK+4D8GhJcS7djLP2PTM3s/2+A/xBSVHmUK
zD+qnMbtAPfgP71HI7jdOcw/UwvQrTwS4T/sDdnFcWfMP00Ji3X4LOE/mqsg
ZjqTzD9O/9SeOUfhP+864RNPvcw/G5WdKwVh4T+Wc6jHxeXMPw5dbM1feuE/
Crm4FbMMzT/qchrsTZPhP2qNUkkqMs0/XanZq9Or4T+WioV9PVbNP0gwn/L0
w+E/54nLs/14zT/VhQRttdvhPz2sqOh6ms0/Sequkhjz4T+VzoMmxLrNPxWb
iW0=
              "]]}, Annotation[#, {{Legended}, Charting`Private`Tag, {}}]& ], 
           Annotation[#, "Charting`Private`Tag#1"]& ]}, {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
        StyleBox[
         DynamicBox[
          (Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
              Annotation[
               Annotation[{
                 Hue[0.67, 0.6, 0.6], 
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[16, 3]], 
                  PointSize[0.007], 
                  Opacity[0.5]], 
                 Line[CompressedData["
1:eJwBIQPe/CFib1JlAgAAADEAAAACAAAAtvyt6iahzT+pQpQC2ZaiP7j70kYk
9NA/x3sHG7kFqz9hDS018XnSP49SCwAhCbE/TXrtbYSw0z8ceL+oXxy0P3oR
ncTitdQ/SOjtNIvZtj/a4KN0OZnVPxV2O+/4Ubk/hkPm0mhj1j/8D3BeZpG7
PwYZefshGtc/CQaXT2OgvT/ShfcqScHXP9JUw4B+hb8/1Gr+p6hb2D85ws+b
9aLAP6AqsbhT69g/krq1Y/JywT9N6aVE4XHZPzAtLDV3NMI/TUUOf5Dw2T+1
fVcs/+jCP9l4etlgaNo/KFJkCM6Rwz8eFfU6ItraP5lGrCr7L8Q/R78FUYBG
2z+NChLMecTEPzCHWKoKrts/ydkNQh9QxT/e8fmlOhHcP7X81+Cn08U/Zqy3
4Xdw3D83fKTZuk/GPy4uypcbzNw/b4J3Vu3Exj9VwmE3cyTdP4zD5gHFM8c/
Vxk0bMJ53T96nj0cupzHP2E+rrlEzN0/Iy6kNjkAyD9S2QPELhzeP1L2t6ak
Xsg/15otWq9p3j9J8JfAVbjIPwQY6U7wtN4/fTMu4p0NyT9BoT8rF/7eP+J9
IVjHXsk/+LuKwkVF3z9xoxEjFqzJP3yKDq6ait8/3qJoosj1yT+HqeC0Mc7f
PxgcASkYPMo/L7TkERII4D9ISRV/OX/KP8aXAoxEKOA/JXtIVF2/yj9qlZnf
ukfgP7upHaSw/Mo/b0wkx35m4D9wA8gOXTfLPxtWgjiZhOA/fKjwJ4lvyz8p
oYx5EqLgP52NyrxYpcs/gBMCMvK+4D8GhJcS7djLP2PTM3s/2+A/xBSVHmUK
zD+qnMbtAPfgP71HI7jdOcw/UwvQrTwS4T/sDdnFcWfMP00Ji3X4LOE/mqsg
ZjqTzD9O/9SeOUfhP+864RNPvcw/G5WdKwVh4T+Wc6jHxeXMPw5dbM1feuE/
Crm4FbMMzT/qchrsTZPhP2qNUkkqMs0/XanZq9Or4T+WioV9PVbNP0gwn/L0
w+E/54nLs/14zT/VhQRttdvhPz2sqOh6ms0/Sequkhjz4T+VzoMmxLrNPxWb
iW0=
                  "]]}, {{Legended}, Charting`Private`Tag, {}}], 
               "Charting`Private`Tag#1"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
                0.3989422804014327}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
               "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
               "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
               "DefaultStyle" -> {
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[16, 3]], 
                  PointSize[0.007], 
                  Opacity[0.5]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListLinePlot, "GroupHighlight" -> 
               False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
               0.3989422804014327}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[16, 3]], 
                 PointSize[0.007], 
                 Opacity[0.5]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>], 
          ImageSizeCache -> {{
           4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
         False]}, 
       Annotation[{{{}, {}, 
          Annotation[
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[16, 3]], 
              PointSize[0.007], 
              Opacity[0.5]], 
             Line[CompressedData["
1:eJwBIQPe/CFib1JlAgAAADEAAAACAAAAtvyt6iahzT+pQpQC2ZaiP7j70kYk
9NA/x3sHG7kFqz9hDS018XnSP49SCwAhCbE/TXrtbYSw0z8ceL+oXxy0P3oR
ncTitdQ/SOjtNIvZtj/a4KN0OZnVPxV2O+/4Ubk/hkPm0mhj1j/8D3BeZpG7
PwYZefshGtc/CQaXT2OgvT/ShfcqScHXP9JUw4B+hb8/1Gr+p6hb2D85ws+b
9aLAP6AqsbhT69g/krq1Y/JywT9N6aVE4XHZPzAtLDV3NMI/TUUOf5Dw2T+1
fVcs/+jCP9l4etlgaNo/KFJkCM6Rwz8eFfU6ItraP5lGrCr7L8Q/R78FUYBG
2z+NChLMecTEPzCHWKoKrts/ydkNQh9QxT/e8fmlOhHcP7X81+Cn08U/Zqy3
4Xdw3D83fKTZuk/GPy4uypcbzNw/b4J3Vu3Exj9VwmE3cyTdP4zD5gHFM8c/
Vxk0bMJ53T96nj0cupzHP2E+rrlEzN0/Iy6kNjkAyD9S2QPELhzeP1L2t6ak
Xsg/15otWq9p3j9J8JfAVbjIPwQY6U7wtN4/fTMu4p0NyT9BoT8rF/7eP+J9
IVjHXsk/+LuKwkVF3z9xoxEjFqzJP3yKDq6ait8/3qJoosj1yT+HqeC0Mc7f
PxgcASkYPMo/L7TkERII4D9ISRV/OX/KP8aXAoxEKOA/JXtIVF2/yj9qlZnf
ukfgP7upHaSw/Mo/b0wkx35m4D9wA8gOXTfLPxtWgjiZhOA/fKjwJ4lvyz8p
oYx5EqLgP52NyrxYpcs/gBMCMvK+4D8GhJcS7djLP2PTM3s/2+A/xBSVHmUK
zD+qnMbtAPfgP71HI7jdOcw/UwvQrTwS4T/sDdnFcWfMP00Ji3X4LOE/mqsg
ZjqTzD9O/9SeOUfhP+864RNPvcw/G5WdKwVh4T+Wc6jHxeXMPw5dbM1feuE/
Crm4FbMMzT/qchrsTZPhP2qNUkkqMs0/XanZq9Or4T+WioV9PVbNP0gwn/L0
w+E/54nLs/14zT/VhQRttdvhPz2sqOh6ms0/Sequkhjz4T+VzoMmxLrNPxWb
iW0=
              "]]}, {{Legended}, Charting`Private`Tag, {}}], 
           "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
            0.3989422804014327}}, "Frame" -> {{False, False}, {False, False}},
            "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[16, 3]], 
              PointSize[0.007], 
              Opacity[0.5]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLinePlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}, {{}, 
      InterpretationBox[{
        TagBox[{{}, {}, 
          TagBox[
           TagBox[{
             Hue[
              NCache[
               Rational[52, 9], 5.777777777777778]], 
             PointSize[0.007], 
             AbsoluteThickness[2], 
             Opacity[0.5], 
             LineBox[CompressedData["
1:eJwVxXtQywEAB/BZ5dUZ5STVuZMwRSKvcL4e64WFnHRzsUTmWaJjoULFrRyH
pCmUK2yasqUXmtrWtt/ErU3W1vr9PFt0PXDNDeGPz32m7UqK3kOn0Wjz//n/
k18VPTNLXsInsbuUWFmKWoc+zO/7a7SO2DdMZogQP27uogG+HiyO68YZVZVg
p/Ueyqpsw/iU6JuxlVKkuRUr3lUb0FOSb5jDeYIO8u6xkEIjdg9ar71qrEXO
2k96XsIbuIxSOHV/rcfIKXzHNK92hEyonWe3PYU+e8g/8kU7Dk/nvcp+9hyG
/X/u3d/+FjNHJPbtWCzHHf+q2i1f3sKxRnrhy2852LYyFnXEBK4mNodZ8wLs
UEbG5X4T1tv7L11KaILpRJqJy+tA8fUUZoJzM6ZO+rHMt6MDyuAqYZ2wGeGN
Lpszw8zo48l9s2cpEHQ+VjRWYsboMcsDhGIFrAM/y5a5WVCm5fjLZimR+LCG
Op5sQWDDu1P8IiUCA7UF3joLaN7ajPSxKmxtil9y1K8TuU43PCJSVNg2ZeHB
Jn4nFty728g2qBC/UlLH0nXi8LmKKEdQC6JNTopAHyv4Db7cxxda0C6cy3m0
zwp9uv0KYW6Bs6ctql9mxbEwy9UCfzVWlyBg8h8rBjy86NxUNewNgqbQ0C48
lhoX8p6qcUrAkAgFXbiVbPnYO6zG+QekbH5rF5jVbNXsVRrMk31wcx9NYuft
XNqm0xqoCuh5LCaJyEaW6HKNBvvzC7vqw0l4fO5mevZpkLTBryU9kYRUmioY
76eFd8zZpYVZJNS2RYaiGC1ml+Tx3UtJiKp0Ee9ztMicSF8w+JwEw/io3Kla
i4S24JMwk2juHMX1obQQFal6aUMkHLvVukhXAltcX1escKfAzJJtKw8mwB6T
m2qfQ4H221a+jkMgathwKyScgmDvCTk7g4B3fnGASzyFQeXxAGUpAUbcwZc7
0ygYJXSGUkGgJ8XrK/sqBXHMgQjuRwJxD0ziNjGFOPnQxfvOOkQE3R783kxh
Fbn3pMRXB2O286FqMwVOZqb4DHSI7JFc8fxGwXyxVRO0XYe/GV6RJw==
              "]]}, Annotation[#, {{Legended}, Charting`Private`Tag, {}}]& ], 
           Annotation[#, "Charting`Private`Tag#1"]& ]}, {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
        StyleBox[
         DynamicBox[
          (Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
              Annotation[
               Annotation[{
                 Hue[0.67, 0.6, 0.6], 
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[52, 9]], 
                  PointSize[0.007], 
                  Opacity[0.5]], 
                 Line[CompressedData["
1:eJwVxXtQywEAB/BZ5dUZ5STVuZMwRSKvcL4e64WFnHRzsUTmWaJjoULFrRyH
pCmUK2yasqUXmtrWtt/ErU3W1vr9PFt0PXDNDeGPz32m7UqK3kOn0Wjz//n/
k18VPTNLXsInsbuUWFmKWoc+zO/7a7SO2DdMZogQP27uogG+HiyO68YZVZVg
p/Ueyqpsw/iU6JuxlVKkuRUr3lUb0FOSb5jDeYIO8u6xkEIjdg9ar71qrEXO
2k96XsIbuIxSOHV/rcfIKXzHNK92hEyonWe3PYU+e8g/8kU7Dk/nvcp+9hyG
/X/u3d/+FjNHJPbtWCzHHf+q2i1f3sKxRnrhy2852LYyFnXEBK4mNodZ8wLs
UEbG5X4T1tv7L11KaILpRJqJy+tA8fUUZoJzM6ZO+rHMt6MDyuAqYZ2wGeGN
Lpszw8zo48l9s2cpEHQ+VjRWYsboMcsDhGIFrAM/y5a5WVCm5fjLZimR+LCG
Op5sQWDDu1P8IiUCA7UF3joLaN7ajPSxKmxtil9y1K8TuU43PCJSVNg2ZeHB
Jn4nFty728g2qBC/UlLH0nXi8LmKKEdQC6JNTopAHyv4Db7cxxda0C6cy3m0
zwp9uv0KYW6Bs6ctql9mxbEwy9UCfzVWlyBg8h8rBjy86NxUNewNgqbQ0C48
lhoX8p6qcUrAkAgFXbiVbPnYO6zG+QekbH5rF5jVbNXsVRrMk31wcx9NYuft
XNqm0xqoCuh5LCaJyEaW6HKNBvvzC7vqw0l4fO5mevZpkLTBryU9kYRUmioY
76eFd8zZpYVZJNS2RYaiGC1ml+Tx3UtJiKp0Ee9ztMicSF8w+JwEw/io3Kla
i4S24JMwk2juHMX1obQQFal6aUMkHLvVukhXAltcX1escKfAzJJtKw8mwB6T
m2qfQ4H221a+jkMgathwKyScgmDvCTk7g4B3fnGASzyFQeXxAGUpAUbcwZc7
0ygYJXSGUkGgJ8XrK/sqBXHMgQjuRwJxD0ziNjGFOPnQxfvOOkQE3R783kxh
Fbn3pMRXB2O286FqMwVOZqb4DHSI7JFc8fxGwXyxVRO0XYe/GV6RJw==
                  "]]}, {{Legended}, Charting`Private`Tag, {}}], 
               "Charting`Private`Tag#1"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
                0.3989422804014327}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
               "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
               "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
               "DefaultStyle" -> {
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[52, 9]], 
                  PointSize[0.007], 
                  Opacity[0.5]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListLinePlot, "GroupHighlight" -> 
               False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
               0.3989422804014327}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[52, 9]], 
                 PointSize[0.007], 
                 Opacity[0.5]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>], 
          ImageSizeCache -> {{
           4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
         False]}, 
       Annotation[{{{}, {}, 
          Annotation[
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[52, 9]], 
              PointSize[0.007], 
              Opacity[0.5]], 
             Line[CompressedData["
1:eJwVxXtQywEAB/BZ5dUZ5STVuZMwRSKvcL4e64WFnHRzsUTmWaJjoULFrRyH
pCmUK2yasqUXmtrWtt/ErU3W1vr9PFt0PXDNDeGPz32m7UqK3kOn0Wjz//n/
k18VPTNLXsInsbuUWFmKWoc+zO/7a7SO2DdMZogQP27uogG+HiyO68YZVZVg
p/Ueyqpsw/iU6JuxlVKkuRUr3lUb0FOSb5jDeYIO8u6xkEIjdg9ar71qrEXO
2k96XsIbuIxSOHV/rcfIKXzHNK92hEyonWe3PYU+e8g/8kU7Dk/nvcp+9hyG
/X/u3d/+FjNHJPbtWCzHHf+q2i1f3sKxRnrhy2852LYyFnXEBK4mNodZ8wLs
UEbG5X4T1tv7L11KaILpRJqJy+tA8fUUZoJzM6ZO+rHMt6MDyuAqYZ2wGeGN
Lpszw8zo48l9s2cpEHQ+VjRWYsboMcsDhGIFrAM/y5a5WVCm5fjLZimR+LCG
Op5sQWDDu1P8IiUCA7UF3joLaN7ajPSxKmxtil9y1K8TuU43PCJSVNg2ZeHB
Jn4nFty728g2qBC/UlLH0nXi8LmKKEdQC6JNTopAHyv4Db7cxxda0C6cy3m0
zwp9uv0KYW6Bs6ctql9mxbEwy9UCfzVWlyBg8h8rBjy86NxUNewNgqbQ0C48
lhoX8p6qcUrAkAgFXbiVbPnYO6zG+QekbH5rF5jVbNXsVRrMk31wcx9NYuft
XNqm0xqoCuh5LCaJyEaW6HKNBvvzC7vqw0l4fO5mevZpkLTBryU9kYRUmioY
76eFd8zZpYVZJNS2RYaiGC1ml+Tx3UtJiKp0Ee9ztMicSF8w+JwEw/io3Kla
i4S24JMwk2juHMX1obQQFal6aUMkHLvVukhXAltcX1escKfAzJJtKw8mwB6T
m2qfQ4H221a+jkMgathwKyScgmDvCTk7g4B3fnGASzyFQeXxAGUpAUbcwZc7
0ygYJXSGUkGgJ8XrK/sqBXHMgQjuRwJxD0ziNjGFOPnQxfvOOkQE3R783kxh
Fbn3pMRXB2O286FqMwVOZqb4DHSI7JFc8fxGwXyxVRO0XYe/GV6RJw==
              "]]}, {{Legended}, Charting`Private`Tag, {}}], 
           "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
            0.3989422804014327}}, "Frame" -> {{False, False}, {False, False}},
            "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[52, 9]], 
              PointSize[0.007], 
              Opacity[0.5]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLinePlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}, {{}, 
      InterpretationBox[{
        TagBox[{{}, {}, 
          TagBox[
           TagBox[{
             Hue[
              NCache[
               Rational[56, 9], 6.222222222222222]], 
             PointSize[0.007], 
             AbsoluteThickness[2], 
             Opacity[0.5], 
             LineBox[CompressedData["
1:eJwVxXtQywEAB/Bu5CK6W9NVchh59C5xrMP3opWu1lFpDmEKSeQVGuG60t10
XglzPawuadryKKvRa609fnqppdZq+/08Oos8slRe4Y/PfZh7kiP30qysrPz+
+f/TX5KhJaJWXMlIVEXUi1D9szPY1dKBnDDLlNr6MvBmea38mtqJ459+7G/3
fwgOf/hQxsMucMXBvy46PgGfnq98XaXDYx/upkWlVegji0+whN1ojRbxs7/J
cHHDYGdC3CukhdO6YSPHNOfUn8w5PVj6uWWsePgZOjPH3EMbeyDfTHI9xLXQ
Jf4pvb+9F04bs2SW9fW46/6oOupDLxjmtPcOOxvAMZcEUUf10ChzG4pnNoLD
tjt/9YsekuqPQ0JpI/Sn+frdCX2QyLmvVrEVmOcwGrCwrw+O+QnMay8VCKm3
3nwh2IDkulJxbnQTfLO2imdIDVh8g/Xcsb0Jxq8TJQH0fsjbd/R3BCqxr1xG
nTrSD58g98K9EiW8vYlbLi39+G19uibBvhlbFLxVx10HEFk+Nz32aDO4ziuS
FKkDGFwWTpMTzeCtk9YEtQxARnhJ3s9TIVI/Rek914gF9MaO0MMq9Nzx2lZx
wAjbNl3rihoVpjqZI75UGuFvlDInJlUIFMHD8Y8RMScqQk3r1Rh/JlCw2SZY
bp/NcktX46zATnpHYELMmc+C2XVqZJWRlX5tJtSWjFv3flfDp/It3d6GRHzt
O69STw1Ut2jZQctIuJfoPB/t0iAxV2iSh5C44lCUybyqQXK4q/rcPhKmsLVJ
C+o0cIlJXy3MIHFSOMHoMmvgJspOtS8iEWi3cnQ7Q4sLDNrykToSFaMptoYA
LeK6/M/AQCJk0DLz8G4txHmqYasxEgVt8Xm+GVpE2XZI1thT8GWVp6y5pwVn
+qWUcU8Kb9RuN8tUWkRM6gpYIRTyn9vwLr/TwiU338OaR4EtcGqYpBGwi01q
3cWnsCHsUiB9PoGhY3M+cnIoFMwfWd7NIhBbpn/Q9YBCzrmmmh1RBDb6Fo5Y
mii8YEjNsoMEujOnHqoyUPihGekdTScQOiS97vSNQmzaxGNXIYG/dM+UFQ==

              "]]}, Annotation[#, {{Legended}, Charting`Private`Tag, {}}]& ], 
           Annotation[#, "Charting`Private`Tag#1"]& ]}, {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
        StyleBox[
         DynamicBox[
          (Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
              Annotation[
               Annotation[{
                 Hue[0.67, 0.6, 0.6], 
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[56, 9]], 
                  PointSize[0.007], 
                  Opacity[0.5]], 
                 Line[CompressedData["
1:eJwVxXtQywEAB/Bu5CK6W9NVchh59C5xrMP3opWu1lFpDmEKSeQVGuG60t10
XglzPawuadryKKvRa609fnqppdZq+/08Oos8slRe4Y/PfZh7kiP30qysrPz+
+f/TX5KhJaJWXMlIVEXUi1D9szPY1dKBnDDLlNr6MvBmea38mtqJ459+7G/3
fwgOf/hQxsMucMXBvy46PgGfnq98XaXDYx/upkWlVegji0+whN1ojRbxs7/J
cHHDYGdC3CukhdO6YSPHNOfUn8w5PVj6uWWsePgZOjPH3EMbeyDfTHI9xLXQ
Jf4pvb+9F04bs2SW9fW46/6oOupDLxjmtPcOOxvAMZcEUUf10ChzG4pnNoLD
tjt/9YsekuqPQ0JpI/Sn+frdCX2QyLmvVrEVmOcwGrCwrw+O+QnMay8VCKm3
3nwh2IDkulJxbnQTfLO2imdIDVh8g/Xcsb0Jxq8TJQH0fsjbd/R3BCqxr1xG
nTrSD58g98K9EiW8vYlbLi39+G19uibBvhlbFLxVx10HEFk+Nz32aDO4ziuS
FKkDGFwWTpMTzeCtk9YEtQxARnhJ3s9TIVI/Rek914gF9MaO0MMq9Nzx2lZx
wAjbNl3rihoVpjqZI75UGuFvlDInJlUIFMHD8Y8RMScqQk3r1Rh/JlCw2SZY
bp/NcktX46zATnpHYELMmc+C2XVqZJWRlX5tJtSWjFv3flfDp/It3d6GRHzt
O69STw1Ut2jZQctIuJfoPB/t0iAxV2iSh5C44lCUybyqQXK4q/rcPhKmsLVJ
C+o0cIlJXy3MIHFSOMHoMmvgJspOtS8iEWi3cnQ7Q4sLDNrykToSFaMptoYA
LeK6/M/AQCJk0DLz8G4txHmqYasxEgVt8Xm+GVpE2XZI1thT8GWVp6y5pwVn
+qWUcU8Kb9RuN8tUWkRM6gpYIRTyn9vwLr/TwiU338OaR4EtcGqYpBGwi01q
3cWnsCHsUiB9PoGhY3M+cnIoFMwfWd7NIhBbpn/Q9YBCzrmmmh1RBDb6Fo5Y
mii8YEjNsoMEujOnHqoyUPihGekdTScQOiS97vSNQmzaxGNXIYG/dM+UFQ==

                  "]]}, {{Legended}, Charting`Private`Tag, {}}], 
               "Charting`Private`Tag#1"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
                0.3989422804014327}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
               "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
               "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
               "DefaultStyle" -> {
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[56, 9]], 
                  PointSize[0.007], 
                  Opacity[0.5]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListLinePlot, "GroupHighlight" -> 
               False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
               0.3989422804014327}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[56, 9]], 
                 PointSize[0.007], 
                 Opacity[0.5]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>], 
          ImageSizeCache -> {{
           4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
         False]}, 
       Annotation[{{{}, {}, 
          Annotation[
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[56, 9]], 
              PointSize[0.007], 
              Opacity[0.5]], 
             Line[CompressedData["
1:eJwVxXtQywEAB/Bu5CK6W9NVchh59C5xrMP3opWu1lFpDmEKSeQVGuG60t10
XglzPawuadryKKvRa609fnqppdZq+/08Oos8slRe4Y/PfZh7kiP30qysrPz+
+f/TX5KhJaJWXMlIVEXUi1D9szPY1dKBnDDLlNr6MvBmea38mtqJ459+7G/3
fwgOf/hQxsMucMXBvy46PgGfnq98XaXDYx/upkWlVegji0+whN1ojRbxs7/J
cHHDYGdC3CukhdO6YSPHNOfUn8w5PVj6uWWsePgZOjPH3EMbeyDfTHI9xLXQ
Jf4pvb+9F04bs2SW9fW46/6oOupDLxjmtPcOOxvAMZcEUUf10ChzG4pnNoLD
tjt/9YsekuqPQ0JpI/Sn+frdCX2QyLmvVrEVmOcwGrCwrw+O+QnMay8VCKm3
3nwh2IDkulJxbnQTfLO2imdIDVh8g/Xcsb0Jxq8TJQH0fsjbd/R3BCqxr1xG
nTrSD58g98K9EiW8vYlbLi39+G19uibBvhlbFLxVx10HEFk+Nz32aDO4ziuS
FKkDGFwWTpMTzeCtk9YEtQxARnhJ3s9TIVI/Rek914gF9MaO0MMq9Nzx2lZx
wAjbNl3rihoVpjqZI75UGuFvlDInJlUIFMHD8Y8RMScqQk3r1Rh/JlCw2SZY
bp/NcktX46zATnpHYELMmc+C2XVqZJWRlX5tJtSWjFv3flfDp/It3d6GRHzt
O69STw1Ut2jZQctIuJfoPB/t0iAxV2iSh5C44lCUybyqQXK4q/rcPhKmsLVJ
C+o0cIlJXy3MIHFSOMHoMmvgJspOtS8iEWi3cnQ7Q4sLDNrykToSFaMptoYA
LeK6/M/AQCJk0DLz8G4txHmqYasxEgVt8Xm+GVpE2XZI1thT8GWVp6y5pwVn
+qWUcU8Kb9RuN8tUWkRM6gpYIRTyn9vwLr/TwiU338OaR4EtcGqYpBGwi01q
3cWnsCHsUiB9PoGhY3M+cnIoFMwfWd7NIhBbpn/Q9YBCzrmmmh1RBDb6Fo5Y
mii8YEjNsoMEujOnHqoyUPihGekdTScQOiS97vSNQmzaxGNXIYG/dM+UFQ==

              "]]}, {{Legended}, Charting`Private`Tag, {}}], 
           "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
            0.3989422804014327}}, "Frame" -> {{False, False}, {False, False}},
            "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[56, 9]], 
              PointSize[0.007], 
              Opacity[0.5]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLinePlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}, {{}, 
      InterpretationBox[{
        TagBox[{{}, {}, 
          TagBox[
           TagBox[{
             Hue[
              NCache[
               Rational[20, 3], 6.666666666666667]], 
             PointSize[0.007], 
             AbsoluteThickness[2], 
             Opacity[0.5], 
             LineBox[CompressedData["
1:eJwBIQPe/CFib1JlAgAAADEAAAACAAAAtvyt6iahzT/qC02MaguhP7j70kYk
9NA/IpmO+kSyqD9hDS018XnSP2+fMfcFCq8/TXrtbYSw0z/LhWR0fUOyP3oR
ncTitdQ/nn5WHOWvtD/a4KN0OZnVP+Q9fQu02rY/hkPm0mhj1j99D/BdI8+4
PwYZefshGtc/a7JFhmuVuj/ShfcqScHXPx4rfcfdM7w/1Gr+p6hb2D9uYWza
f6+9P6AqsbhT69g/WJH622kMvz9N6aVE4XHZP/lSTGcBJ8A/TUUOf5Dw2T/E
qJ7MlLvAP9l4etlgaNo/cRJa+ShFwT8eFfU6ItraP2h4DLvMxME/R78FUYBG
2z+8p1S2azvCPzCHWKoKrts/w9BPc9Spwj/e8fmlOhHcPzKgHRe9EMM/Zqy3
4Xdw3D9C62Qkx3DDPy4uypcbzNw/8J4RgYLKwz9VwmE3cyTdP+geaO1vHsQ/
Vxk0bMJ53T/CXV8MA23EP2E+rrlEzN0/EQXUFKS2xD9S2QPELhzeP8ITRT2x
+8Q/15otWq9p3j9u0pPvfzzFPwQY6U7wtN4/dygvz115xT9BoT8rF/7eP7zf
zJmRssU/+LuKwkVF3z9d/R7pW+jFP3yKDq6ait8/hJWn2vcaxj+HqeC0Mc7f
P4JRzqGbSsY/L7TkERII4D8rdpQHeXfGP8aXAoxEKOA/lWio2r2hxj9qlZnf
ukfgPzg0HlKUycY/b0wkx35m4D+W5K9kI+/GPxtWgjiZhOA/TAUZFo8Sxz8p
oYx5EqLgP2Ya4Lv4M8c/gBMCMvK+4D+HMaw6f1PHP2PTM3s/2+A/RlsZPT9x
xz+qnMbtAPfgP6oK22RTjcc/UwvQrTwS4T9VkN121KfHP00Ji3X4LOE/LQP/
gtnAxz9O/9SeOUfhPwQB4wd42Mc/G5WdKwVh4T9wD1MTxO7HPw5dbM1feuE/
PXSOX9ADyD/qchrsTZPhP0en322uF8g/XanZq9Or4T8WqMKebirIP0gwn/L0
w+E/mCjeRyA8yD/VhQRttdvhPxCaCcjRTMg/Sequkhjz4T93H5OZkFzIP0RK
h3c=
              "]]}, Annotation[#, {{Legended}, Charting`Private`Tag, {}}]& ], 
           Annotation[#, "Charting`Private`Tag#1"]& ]}, {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
        StyleBox[
         DynamicBox[
          (Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
              Annotation[
               Annotation[{
                 Hue[0.67, 0.6, 0.6], 
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[20, 3]], 
                  PointSize[0.007], 
                  Opacity[0.5]], 
                 Line[CompressedData["
1:eJwBIQPe/CFib1JlAgAAADEAAAACAAAAtvyt6iahzT/qC02MaguhP7j70kYk
9NA/IpmO+kSyqD9hDS018XnSP2+fMfcFCq8/TXrtbYSw0z/LhWR0fUOyP3oR
ncTitdQ/nn5WHOWvtD/a4KN0OZnVP+Q9fQu02rY/hkPm0mhj1j99D/BdI8+4
PwYZefshGtc/a7JFhmuVuj/ShfcqScHXPx4rfcfdM7w/1Gr+p6hb2D9uYWza
f6+9P6AqsbhT69g/WJH622kMvz9N6aVE4XHZP/lSTGcBJ8A/TUUOf5Dw2T/E
qJ7MlLvAP9l4etlgaNo/cRJa+ShFwT8eFfU6ItraP2h4DLvMxME/R78FUYBG
2z+8p1S2azvCPzCHWKoKrts/w9BPc9Spwj/e8fmlOhHcPzKgHRe9EMM/Zqy3
4Xdw3D9C62Qkx3DDPy4uypcbzNw/8J4RgYLKwz9VwmE3cyTdP+geaO1vHsQ/
Vxk0bMJ53T/CXV8MA23EP2E+rrlEzN0/EQXUFKS2xD9S2QPELhzeP8ITRT2x
+8Q/15otWq9p3j9u0pPvfzzFPwQY6U7wtN4/dygvz115xT9BoT8rF/7eP7zf
zJmRssU/+LuKwkVF3z9d/R7pW+jFP3yKDq6ait8/hJWn2vcaxj+HqeC0Mc7f
P4JRzqGbSsY/L7TkERII4D8rdpQHeXfGP8aXAoxEKOA/lWio2r2hxj9qlZnf
ukfgPzg0HlKUycY/b0wkx35m4D+W5K9kI+/GPxtWgjiZhOA/TAUZFo8Sxz8p
oYx5EqLgP2Ya4Lv4M8c/gBMCMvK+4D+HMaw6f1PHP2PTM3s/2+A/RlsZPT9x
xz+qnMbtAPfgP6oK22RTjcc/UwvQrTwS4T9VkN121KfHP00Ji3X4LOE/LQP/
gtnAxz9O/9SeOUfhPwQB4wd42Mc/G5WdKwVh4T9wD1MTxO7HPw5dbM1feuE/
PXSOX9ADyD/qchrsTZPhP0en322uF8g/XanZq9Or4T8WqMKebirIP0gwn/L0
w+E/mCjeRyA8yD/VhQRttdvhPxCaCcjRTMg/Sequkhjz4T93H5OZkFzIP0RK
h3c=
                  "]]}, {{Legended}, Charting`Private`Tag, {}}], 
               "Charting`Private`Tag#1"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
                0.3989422804014327}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
               "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
               "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
               "DefaultStyle" -> {
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[20, 3]], 
                  PointSize[0.007], 
                  Opacity[0.5]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListLinePlot, "GroupHighlight" -> 
               False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
               0.3989422804014327}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[20, 3]], 
                 PointSize[0.007], 
                 Opacity[0.5]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>], 
          ImageSizeCache -> {{
           4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
         False]}, 
       Annotation[{{{}, {}, 
          Annotation[
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[20, 3]], 
              PointSize[0.007], 
              Opacity[0.5]], 
             Line[CompressedData["
1:eJwBIQPe/CFib1JlAgAAADEAAAACAAAAtvyt6iahzT/qC02MaguhP7j70kYk
9NA/IpmO+kSyqD9hDS018XnSP2+fMfcFCq8/TXrtbYSw0z/LhWR0fUOyP3oR
ncTitdQ/nn5WHOWvtD/a4KN0OZnVP+Q9fQu02rY/hkPm0mhj1j99D/BdI8+4
PwYZefshGtc/a7JFhmuVuj/ShfcqScHXPx4rfcfdM7w/1Gr+p6hb2D9uYWza
f6+9P6AqsbhT69g/WJH622kMvz9N6aVE4XHZP/lSTGcBJ8A/TUUOf5Dw2T/E
qJ7MlLvAP9l4etlgaNo/cRJa+ShFwT8eFfU6ItraP2h4DLvMxME/R78FUYBG
2z+8p1S2azvCPzCHWKoKrts/w9BPc9Spwj/e8fmlOhHcPzKgHRe9EMM/Zqy3
4Xdw3D9C62Qkx3DDPy4uypcbzNw/8J4RgYLKwz9VwmE3cyTdP+geaO1vHsQ/
Vxk0bMJ53T/CXV8MA23EP2E+rrlEzN0/EQXUFKS2xD9S2QPELhzeP8ITRT2x
+8Q/15otWq9p3j9u0pPvfzzFPwQY6U7wtN4/dygvz115xT9BoT8rF/7eP7zf
zJmRssU/+LuKwkVF3z9d/R7pW+jFP3yKDq6ait8/hJWn2vcaxj+HqeC0Mc7f
P4JRzqGbSsY/L7TkERII4D8rdpQHeXfGP8aXAoxEKOA/lWio2r2hxj9qlZnf
ukfgPzg0HlKUycY/b0wkx35m4D+W5K9kI+/GPxtWgjiZhOA/TAUZFo8Sxz8p
oYx5EqLgP2Ya4Lv4M8c/gBMCMvK+4D+HMaw6f1PHP2PTM3s/2+A/RlsZPT9x
xz+qnMbtAPfgP6oK22RTjcc/UwvQrTwS4T9VkN121KfHP00Ji3X4LOE/LQP/
gtnAxz9O/9SeOUfhPwQB4wd42Mc/G5WdKwVh4T9wD1MTxO7HPw5dbM1feuE/
PXSOX9ADyD/qchrsTZPhP0en322uF8g/XanZq9Or4T8WqMKebirIP0gwn/L0
w+E/mCjeRyA8yD/VhQRttdvhPxCaCcjRTMg/Sequkhjz4T93H5OZkFzIP0RK
h3c=
              "]]}, {{Legended}, Charting`Private`Tag, {}}], 
           "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
            0.3989422804014327}}, "Frame" -> {{False, False}, {False, False}},
            "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[20, 3]], 
              PointSize[0.007], 
              Opacity[0.5]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLinePlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}, {{}, 
      InterpretationBox[{
        TagBox[{{}, {}, 
          TagBox[
           TagBox[{
             Hue[
              NCache[
               Rational[64, 9], 7.111111111111111]], 
             PointSize[0.007], 
             AbsoluteThickness[2], 
             Opacity[0.5], 
             LineBox[CompressedData["
1:eJwVxXsw0wEAB3CpKSrCFbEUrYeKkrRIfc95TI91Z3qIdlri9JDSi+mhou60
uxyHphd1pGRxrGRrs/1+P12Ozg1p+7H9flId0kUPOq7XH5/7eB5IFSVaW1lZ
+f3z/2eT1YNLy9pwhogOeOFQioYJQwTvezv2ecQWTwQ9hGS2T8BIhgF1kbde
85dUQygdTsmu6UDljJjQ2x61kDreIfuUnailNOryuDqYmAenAuVdMNZzE2R7
lbga+tGQnPAWLfF+lxYtfg6b+RkTnm7dcPV0yhc1NcCQM7Zii64bkuM7U8Bv
ROfh3w8r495hHg8MKVOhdEVtQ/TQO0S82XudJtUQDpSHsSeM0Nom9rf3vYQw
3P5i3lcjCr0v3zw2oIExXWrcn2zCl9GNB+bRWnjM/RHkZTJhVXeL79C+Jgi0
nKisCBqT/tt4aqIJa67FPLZT0DjxfvhWs5cO5pFf5UGOPTg4cSReJdUh6clz
9uzxHmxlOVx+qw6+vi3F7q09mDwvElEueuzSS/gneb34edZL3SfWY8/8dUf1
Gb2Q2/kL/tzVQ7JZ8SKstRc+U5JUF2k9RMappC/XjLygGwu0zgS6S3xinx4y
49RnmnaIJDDNdWDH13oz4qf2t6nTCYSUYaXLbzMqbSPm2FUQGFfl6sPDLWgR
2OoD2gmcy7VXlORaYFOqq0wfI3DtEVPv98aCDa5SrQ2XxOr6fkenGQzS3arq
HDaTaC62loUtZ7CkeFCkFZM4XCi3NAoYZF2RDW3KJJG6nffqQhIDU6rd/Zoi
Eu67L2+QZzNIUavUgTUkvMtkGU73GSwM8f40/opElrP12lENA5dfzsdmmkkk
dPhngmZgmMs9LRsl8fh287DVGAPvn4alhRwK0TPbq4OdWJSlfbAEu1AQ2l4/
Pb6KxdaKb7vkyyjs+NN5N1DAQjlS1KhZT8G98M5KjoRFTCOH1oZRsBcfbYuX
spjepgxWRFEYTHP7LCxgEUdH8UvEFMSPjFUdVSxUX7bNKkimELnm3uh3ggWd
I5ysSKPQlTMtRUmz2B6tiX2fSWHLoCLf9RuLPbUF93ZmU/gL9wmKww==
              "]]}, Annotation[#, {{Legended}, Charting`Private`Tag, {}}]& ], 
           Annotation[#, "Charting`Private`Tag#1"]& ]}, {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
        StyleBox[
         DynamicBox[
          (Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
              Annotation[
               Annotation[{
                 Hue[0.67, 0.6, 0.6], 
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[64, 9]], 
                  PointSize[0.007], 
                  Opacity[0.5]], 
                 Line[CompressedData["
1:eJwVxXsw0wEAB3CpKSrCFbEUrYeKkrRIfc95TI91Z3qIdlri9JDSi+mhou60
uxyHphd1pGRxrGRrs/1+P12Ozg1p+7H9flId0kUPOq7XH5/7eB5IFSVaW1lZ
+f3z/2eT1YNLy9pwhogOeOFQioYJQwTvezv2ecQWTwQ9hGS2T8BIhgF1kbde
85dUQygdTsmu6UDljJjQ2x61kDreIfuUnailNOryuDqYmAenAuVdMNZzE2R7
lbga+tGQnPAWLfF+lxYtfg6b+RkTnm7dcPV0yhc1NcCQM7Zii64bkuM7U8Bv
ROfh3w8r495hHg8MKVOhdEVtQ/TQO0S82XudJtUQDpSHsSeM0Nom9rf3vYQw
3P5i3lcjCr0v3zw2oIExXWrcn2zCl9GNB+bRWnjM/RHkZTJhVXeL79C+Jgi0
nKisCBqT/tt4aqIJa67FPLZT0DjxfvhWs5cO5pFf5UGOPTg4cSReJdUh6clz
9uzxHmxlOVx+qw6+vi3F7q09mDwvElEueuzSS/gneb34edZL3SfWY8/8dUf1
Gb2Q2/kL/tzVQ7JZ8SKstRc+U5JUF2k9RMappC/XjLygGwu0zgS6S3xinx4y
49RnmnaIJDDNdWDH13oz4qf2t6nTCYSUYaXLbzMqbSPm2FUQGFfl6sPDLWgR
2OoD2gmcy7VXlORaYFOqq0wfI3DtEVPv98aCDa5SrQ2XxOr6fkenGQzS3arq
HDaTaC62loUtZ7CkeFCkFZM4XCi3NAoYZF2RDW3KJJG6nffqQhIDU6rd/Zoi
Eu67L2+QZzNIUavUgTUkvMtkGU73GSwM8f40/opElrP12lENA5dfzsdmmkkk
dPhngmZgmMs9LRsl8fh287DVGAPvn4alhRwK0TPbq4OdWJSlfbAEu1AQ2l4/
Pb6KxdaKb7vkyyjs+NN5N1DAQjlS1KhZT8G98M5KjoRFTCOH1oZRsBcfbYuX
spjepgxWRFEYTHP7LCxgEUdH8UvEFMSPjFUdVSxUX7bNKkimELnm3uh3ggWd
I5ysSKPQlTMtRUmz2B6tiX2fSWHLoCLf9RuLPbUF93ZmU/gL9wmKww==
                  "]]}, {{Legended}, Charting`Private`Tag, {}}], 
               "Charting`Private`Tag#1"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
                0.3989422804014327}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
               "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
               "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
               "DefaultStyle" -> {
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[64, 9]], 
                  PointSize[0.007], 
                  Opacity[0.5]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListLinePlot, "GroupHighlight" -> 
               False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
               0.3989422804014327}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[64, 9]], 
                 PointSize[0.007], 
                 Opacity[0.5]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>], 
          ImageSizeCache -> {{
           4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
         False]}, 
       Annotation[{{{}, {}, 
          Annotation[
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[64, 9]], 
              PointSize[0.007], 
              Opacity[0.5]], 
             Line[CompressedData["
1:eJwVxXsw0wEAB3CpKSrCFbEUrYeKkrRIfc95TI91Z3qIdlri9JDSi+mhou60
uxyHphd1pGRxrGRrs/1+P12Ozg1p+7H9flId0kUPOq7XH5/7eB5IFSVaW1lZ
+f3z/2eT1YNLy9pwhogOeOFQioYJQwTvezv2ecQWTwQ9hGS2T8BIhgF1kbde
85dUQygdTsmu6UDljJjQ2x61kDreIfuUnailNOryuDqYmAenAuVdMNZzE2R7
lbga+tGQnPAWLfF+lxYtfg6b+RkTnm7dcPV0yhc1NcCQM7Zii64bkuM7U8Bv
ROfh3w8r495hHg8MKVOhdEVtQ/TQO0S82XudJtUQDpSHsSeM0Nom9rf3vYQw
3P5i3lcjCr0v3zw2oIExXWrcn2zCl9GNB+bRWnjM/RHkZTJhVXeL79C+Jgi0
nKisCBqT/tt4aqIJa67FPLZT0DjxfvhWs5cO5pFf5UGOPTg4cSReJdUh6clz
9uzxHmxlOVx+qw6+vi3F7q09mDwvElEueuzSS/gneb34edZL3SfWY8/8dUf1
Gb2Q2/kL/tzVQ7JZ8SKstRc+U5JUF2k9RMappC/XjLygGwu0zgS6S3xinx4y
49RnmnaIJDDNdWDH13oz4qf2t6nTCYSUYaXLbzMqbSPm2FUQGFfl6sPDLWgR
2OoD2gmcy7VXlORaYFOqq0wfI3DtEVPv98aCDa5SrQ2XxOr6fkenGQzS3arq
HDaTaC62loUtZ7CkeFCkFZM4XCi3NAoYZF2RDW3KJJG6nffqQhIDU6rd/Zoi
Eu67L2+QZzNIUavUgTUkvMtkGU73GSwM8f40/opElrP12lENA5dfzsdmmkkk
dPhngmZgmMs9LRsl8fh287DVGAPvn4alhRwK0TPbq4OdWJSlfbAEu1AQ2l4/
Pb6KxdaKb7vkyyjs+NN5N1DAQjlS1KhZT8G98M5KjoRFTCOH1oZRsBcfbYuX
spjepgxWRFEYTHP7LCxgEUdH8UvEFMSPjFUdVSxUX7bNKkimELnm3uh3ggWd
I5ysSKPQlTMtRUmz2B6tiX2fSWHLoCLf9RuLPbUF93ZmU/gL9wmKww==
              "]]}, {{Legended}, Charting`Private`Tag, {}}], 
           "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
            0.3989422804014327}}, "Frame" -> {{False, False}, {False, False}},
            "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[64, 9]], 
              PointSize[0.007], 
              Opacity[0.5]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLinePlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}, {{}, 
      InterpretationBox[{
        TagBox[{{}, {}, 
          TagBox[
           TagBox[{
             Hue[
              NCache[
               Rational[68, 9], 7.555555555555555]], 
             PointSize[0.007], 
             AbsoluteThickness[2], 
             Opacity[0.5], 
             LineBox[CompressedData["
1:eJwBIQPe/CFib1JlAgAAADEAAAACAAAAtvyt6iahzT8KtC+7qVOdP7j70kYk
9NA/rXJo10YnpT9hDS018XnSP2t9gjKreKo/TXrtbYSw0z/J0hcbwQSvP3oR
ncTitdQ/9fJJsi5+sT/a4KN0OZnVP1Xd8ZqbPrM/hkPm0mhj1j+FEv0n2c20
PwYZefshGtc/+fmQNWoztj/ShfcqScHXP4KzWUcbdbc/1Gr+p6hb2D+zee25
jJe4P6AqsbhT69g/StNblIaeuT9N6aVE4XHZP+6Cnssujbo/TUUOf5Dw2T/9
YEg1Lma7P9l4etlgaNo/q4W5t8orvD8eFfU6ItraP488Z3f637w/R78FUYBG
2z+ZwcJDcoS9PzCHWKoKrts/wQNNsLAavj/e8fmlOhHcP51KScgGpL4/Zqy3
4Xdw3D8XQxT+niG/Py4uypcbzNw/juPoxYKUvz9VwmE3cyTdP2swlCuf/b8/
Vxk0bMJ53T+jF21O5C7AP2E+rrlEzN0/3CunCd9awD9S2QPELhzeP/v9594V
g8A/15otWq9p3j/J+SGh1qfAPwQY6U7wtN4/D41M1WfJwD9BoT8rF/7eP7zh
A4YJ6MA/+LuKwkVF3z/cwjH69QPBP3yKDq6ait8/9Td9U2IdwT+HqeC0Mc7f
P3ZbVRh/NME/L7TkERII4D93R7aseEnBP8aXAoxEKOA/0e03vHdcwT9qlZnf
ukfgP8AOhZehbcE/b0wkx35m4D++dv2GGH3BPxtWgjiZhOA/9in9E/yKwT8p
oYx5EqLgP5pbBkppl8E/gBMCMvK+4D/FHdvweqLBP2PTM3s/2+A/cmRrwEms
wT+qnMbtAPfgP3CNWo/stME/UwvQrTwS4T+uycN8eLzBP00Ji3X4LOE/J3bN
FQHDwT9O/9SeOUfhPzPXh3eYyME/G5WdKwVh4T8/F4NtT83BPw5dbM1feuE/
RFp6jTXRwT/qchrsTZPhP328ZVBZ1ME/XanZq9Or4T9N1jopyNbBP0gwn/L0
w+E/uYuamY7YwT/VhQRttdvhP/pvo0S42cE/Sequkhjz4T98YRkAUNrBP0Ol
kwA=
              "]]}, Annotation[#, {{Legended}, Charting`Private`Tag, {}}]& ], 
           Annotation[#, "Charting`Private`Tag#1"]& ]}, {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
        StyleBox[
         DynamicBox[
          (Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
              Annotation[
               Annotation[{
                 Hue[0.67, 0.6, 0.6], 
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[68, 9]], 
                  PointSize[0.007], 
                  Opacity[0.5]], 
                 Line[CompressedData["
1:eJwBIQPe/CFib1JlAgAAADEAAAACAAAAtvyt6iahzT8KtC+7qVOdP7j70kYk
9NA/rXJo10YnpT9hDS018XnSP2t9gjKreKo/TXrtbYSw0z/J0hcbwQSvP3oR
ncTitdQ/9fJJsi5+sT/a4KN0OZnVP1Xd8ZqbPrM/hkPm0mhj1j+FEv0n2c20
PwYZefshGtc/+fmQNWoztj/ShfcqScHXP4KzWUcbdbc/1Gr+p6hb2D+zee25
jJe4P6AqsbhT69g/StNblIaeuT9N6aVE4XHZP+6Cnssujbo/TUUOf5Dw2T/9
YEg1Lma7P9l4etlgaNo/q4W5t8orvD8eFfU6ItraP488Z3f637w/R78FUYBG
2z+ZwcJDcoS9PzCHWKoKrts/wQNNsLAavj/e8fmlOhHcP51KScgGpL4/Zqy3
4Xdw3D8XQxT+niG/Py4uypcbzNw/juPoxYKUvz9VwmE3cyTdP2swlCuf/b8/
Vxk0bMJ53T+jF21O5C7AP2E+rrlEzN0/3CunCd9awD9S2QPELhzeP/v9594V
g8A/15otWq9p3j/J+SGh1qfAPwQY6U7wtN4/D41M1WfJwD9BoT8rF/7eP7zh
A4YJ6MA/+LuKwkVF3z/cwjH69QPBP3yKDq6ait8/9Td9U2IdwT+HqeC0Mc7f
P3ZbVRh/NME/L7TkERII4D93R7aseEnBP8aXAoxEKOA/0e03vHdcwT9qlZnf
ukfgP8AOhZehbcE/b0wkx35m4D++dv2GGH3BPxtWgjiZhOA/9in9E/yKwT8p
oYx5EqLgP5pbBkppl8E/gBMCMvK+4D/FHdvweqLBP2PTM3s/2+A/cmRrwEms
wT+qnMbtAPfgP3CNWo/stME/UwvQrTwS4T+uycN8eLzBP00Ji3X4LOE/J3bN
FQHDwT9O/9SeOUfhPzPXh3eYyME/G5WdKwVh4T8/F4NtT83BPw5dbM1feuE/
RFp6jTXRwT/qchrsTZPhP328ZVBZ1ME/XanZq9Or4T9N1jopyNbBP0gwn/L0
w+E/uYuamY7YwT/VhQRttdvhP/pvo0S42cE/Sequkhjz4T98YRkAUNrBP0Ol
kwA=
                  "]]}, {{Legended}, Charting`Private`Tag, {}}], 
               "Charting`Private`Tag#1"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
                0.3989422804014327}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
               "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
               "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
               "DefaultStyle" -> {
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[
                   Rational[68, 9]], 
                  PointSize[0.007], 
                  Opacity[0.5]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListLinePlot, "GroupHighlight" -> 
               False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
               0.3989422804014327}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[68, 9]], 
                 PointSize[0.007], 
                 Opacity[0.5]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>], 
          ImageSizeCache -> {{
           4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
         False]}, 
       Annotation[{{{}, {}, 
          Annotation[
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[68, 9]], 
              PointSize[0.007], 
              Opacity[0.5]], 
             Line[CompressedData["
1:eJwBIQPe/CFib1JlAgAAADEAAAACAAAAtvyt6iahzT8KtC+7qVOdP7j70kYk
9NA/rXJo10YnpT9hDS018XnSP2t9gjKreKo/TXrtbYSw0z/J0hcbwQSvP3oR
ncTitdQ/9fJJsi5+sT/a4KN0OZnVP1Xd8ZqbPrM/hkPm0mhj1j+FEv0n2c20
PwYZefshGtc/+fmQNWoztj/ShfcqScHXP4KzWUcbdbc/1Gr+p6hb2D+zee25
jJe4P6AqsbhT69g/StNblIaeuT9N6aVE4XHZP+6Cnssujbo/TUUOf5Dw2T/9
YEg1Lma7P9l4etlgaNo/q4W5t8orvD8eFfU6ItraP488Z3f637w/R78FUYBG
2z+ZwcJDcoS9PzCHWKoKrts/wQNNsLAavj/e8fmlOhHcP51KScgGpL4/Zqy3
4Xdw3D8XQxT+niG/Py4uypcbzNw/juPoxYKUvz9VwmE3cyTdP2swlCuf/b8/
Vxk0bMJ53T+jF21O5C7AP2E+rrlEzN0/3CunCd9awD9S2QPELhzeP/v9594V
g8A/15otWq9p3j/J+SGh1qfAPwQY6U7wtN4/D41M1WfJwD9BoT8rF/7eP7zh
A4YJ6MA/+LuKwkVF3z/cwjH69QPBP3yKDq6ait8/9Td9U2IdwT+HqeC0Mc7f
P3ZbVRh/NME/L7TkERII4D93R7aseEnBP8aXAoxEKOA/0e03vHdcwT9qlZnf
ukfgP8AOhZehbcE/b0wkx35m4D++dv2GGH3BPxtWgjiZhOA/9in9E/yKwT8p
oYx5EqLgP5pbBkppl8E/gBMCMvK+4D/FHdvweqLBP2PTM3s/2+A/cmRrwEms
wT+qnMbtAPfgP3CNWo/stME/UwvQrTwS4T+uycN8eLzBP00Ji3X4LOE/J3bN
FQHDwT9O/9SeOUfhPzPXh3eYyME/G5WdKwVh4T8/F4NtT83BPw5dbM1feuE/
RFp6jTXRwT/qchrsTZPhP328ZVBZ1ME/XanZq9Or4T9N1jopyNbBP0gwn/L0
w+E/uYuamY7YwT/VhQRttdvhP/pvo0S42cE/Sequkhjz4T98YRkAUNrBP0Ol
kwA=
              "]]}, {{Legended}, Charting`Private`Tag, {}}], 
           "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
            0.3989422804014327}}, "Frame" -> {{False, False}, {False, False}},
            "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              AbsoluteThickness[2], 
              Hue[
               Rational[68, 9]], 
              PointSize[0.007], 
              Opacity[0.5]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLinePlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}, {{}, 
      InterpretationBox[{
        TagBox[{{}, {}, 
          TagBox[
           TagBox[{
             Hue[8], 
             PointSize[0.007], 
             AbsoluteThickness[2], 
             Opacity[0.5], 
             LineBox[CompressedData["
1:eJwVkW0wkwEAx0d68dJidDGl0nLIeynbdf1T5uUyqhWVc5G4kpeQavTinOpa
fRAh9KaOSqXFZnsepwzprqNzs2LD9jxSHVl5SURv+vC/34ffh9+H/+pDqbvj
jRkMhvfc/rO7MTQ5POYtXnk1hDG+lUExqwrkfO8Ep1RmEzldgdjF7r5jIhXM
2WPp+w5VQZBlSM6TdIEqcD37wb4aWVa3WgdkahSrLCv37HwKLXX/BLf0HdjZ
v4KdF0twcfsn1ZG491BvtHFyDHyOBXai2dXsbhzWcm6M7K+F6sKUa4iyGyrR
ykS1oA7qxD8PHkb1oPH3Z56tkxR3XZ8rhF96MJhZIvH5JIVgqDKATtOgNfSB
0uyaDAI+83z+qAbEsQaljUs9NKezNDFHtDCuHTAcldTDYekkz1GrRbadRKlx
liPo5fxdOYG9sI3utJoqlMPr0r5qs5pebC3McXeckEM39rOSZ9WH8sp6TX6Q
AglP5PSp432YDXgl3VOggIfHmxL79j6EBw7Hx6gV2NscuymD04+mCoX+CpNA
pN2GpGZRP9jTrKESfwKxW2qIgPZ+VKc5WHunENitmdfqsVwHQ7oXd/w6ge4y
9wPPjuogbJ+8m1BPwMR2KGxUqkNw3Ip28y4C/hVYt+yPDmVJq0yFXwhMN4ib
+Xw9RCYzHff+EjgjZtaUifXoyzj/MdKSxKVHlNT7rR6bwuNPtq0g4SkdtGIt
olAXIR3iOZNoKzG+GuBMIcUoWTbjSSKxqFRPBlG4fDxkCd+XRGoo5/W5BAps
i89ioR8J+4hcv9I8CmY8dtUBLgmXiqsi1j0KPVVNfPGcz7E29hl/QcFnh8Va
5kYScV3rs9FLYVvjDz+mD4nqm20GxhSFc1Fhps/cSAjNO59uZtHItCxnsJxI
CEyvZE670bD/OlK314FE2F/1bW4QPfd77pripXP9olvr5sfSKDawJkfMSTCj
kzoOZtFQfjj5MM2IxHA6e0RQSOPwuP9r7g8C0Y80j7se02gyGliyf5hAsNed
8e8tNCbt5DfpfgLvLpgky3ppuLbkLxzsJBAyXFNgO0GDO/P1cmoLgX/neoOP

              "]]}, Annotation[#, {{Legended}, Charting`Private`Tag, {}}]& ], 
           Annotation[#, "Charting`Private`Tag#1"]& ]}, {
         "WolframDynamicHighlight", <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
        StyleBox[
         DynamicBox[
          (Charting`HighlightActionBox["DynamicHighlight", {}, 
           Slot["HighlightElements"], 
           Slot["LayoutOptions"], 
           Slot["Meta"], 
           Charting`HighlightActionFunction["DynamicHighlight", {{{}, {}, 
              Annotation[
               Annotation[{
                 Hue[0.67, 0.6, 0.6], 
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[8], 
                  PointSize[0.007], 
                  Opacity[0.5]], 
                 Line[CompressedData["
1:eJwVkW0wkwEAx0d68dJidDGl0nLIeynbdf1T5uUyqhWVc5G4kpeQavTinOpa
fRAh9KaOSqXFZnsepwzprqNzs2LD9jxSHVl5SURv+vC/34ffh9+H/+pDqbvj
jRkMhvfc/rO7MTQ5POYtXnk1hDG+lUExqwrkfO8Ep1RmEzldgdjF7r5jIhXM
2WPp+w5VQZBlSM6TdIEqcD37wb4aWVa3WgdkahSrLCv37HwKLXX/BLf0HdjZ
v4KdF0twcfsn1ZG491BvtHFyDHyOBXai2dXsbhzWcm6M7K+F6sKUa4iyGyrR
ykS1oA7qxD8PHkb1oPH3Z56tkxR3XZ8rhF96MJhZIvH5JIVgqDKATtOgNfSB
0uyaDAI+83z+qAbEsQaljUs9NKezNDFHtDCuHTAcldTDYekkz1GrRbadRKlx
liPo5fxdOYG9sI3utJoqlMPr0r5qs5pebC3McXeckEM39rOSZ9WH8sp6TX6Q
AglP5PSp432YDXgl3VOggIfHmxL79j6EBw7Hx6gV2NscuymD04+mCoX+CpNA
pN2GpGZRP9jTrKESfwKxW2qIgPZ+VKc5WHunENitmdfqsVwHQ7oXd/w6ge4y
9wPPjuogbJ+8m1BPwMR2KGxUqkNw3Ip28y4C/hVYt+yPDmVJq0yFXwhMN4ib
+Xw9RCYzHff+EjgjZtaUifXoyzj/MdKSxKVHlNT7rR6bwuNPtq0g4SkdtGIt
olAXIR3iOZNoKzG+GuBMIcUoWTbjSSKxqFRPBlG4fDxkCd+XRGoo5/W5BAps
i89ioR8J+4hcv9I8CmY8dtUBLgmXiqsi1j0KPVVNfPGcz7E29hl/QcFnh8Va
5kYScV3rs9FLYVvjDz+mD4nqm20GxhSFc1Fhps/cSAjNO59uZtHItCxnsJxI
CEyvZE670bD/OlK314FE2F/1bW4QPfd77pripXP9olvr5sfSKDawJkfMSTCj
kzoOZtFQfjj5MM2IxHA6e0RQSOPwuP9r7g8C0Y80j7se02gyGliyf5hAsNed
8e8tNCbt5DfpfgLvLpgky3ppuLbkLxzsJBAyXFNgO0GDO/P1cmoLgX/neoOP

                  "]]}, {{Legended}, Charting`Private`Tag, {}}], 
               "Charting`Private`Tag#1"]}}, <|
            "HighlightElements" -> <|
              "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
             "LayoutOptions" -> <|
              "PanelPlotLayout" -> <||>, 
               "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
                0.3989422804014327}}, 
               "Frame" -> {{False, False}, {False, False}}, 
               "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
               "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
               "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
               "DefaultStyle" -> {
                 Directive[
                  AbsoluteThickness[2], 
                  Hue[8], 
                  PointSize[0.007], 
                  Opacity[0.5]]}, 
               "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                   (Identity[#]& )[
                    Part[#, 1]], 
                   (Identity[#]& )[
                    Part[#, 2]]}& ), 
                 "ScalingFunctions" -> {{Identity, Identity}, {
                   Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
               False|>, 
             "Meta" -> <|
              "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
               "Function" -> ListLinePlot, "GroupHighlight" -> 
               False|>|>]]& )[<|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
               0.3989422804014327}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
              "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
              "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
              "DefaultStyle" -> {
                Directive[
                 AbsoluteThickness[2], 
                 Hue[8], 
                 PointSize[0.007], 
                 Opacity[0.5]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> ListLinePlot, "GroupHighlight" -> False|>|>], 
          ImageSizeCache -> {{
           4.503599627370496*^15, -4.503599627370496*^15}, {
           4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
         False]}, 
       Annotation[{{{}, {}, 
          Annotation[
           Annotation[{
             Hue[0.67, 0.6, 0.6], 
             Directive[
              AbsoluteThickness[2], 
              Hue[8], 
              PointSize[0.007], 
              Opacity[0.5]], 
             Line[CompressedData["
1:eJwVkW0wkwEAx0d68dJidDGl0nLIeynbdf1T5uUyqhWVc5G4kpeQavTinOpa
fRAh9KaOSqXFZnsepwzprqNzs2LD9jxSHVl5SURv+vC/34ffh9+H/+pDqbvj
jRkMhvfc/rO7MTQ5POYtXnk1hDG+lUExqwrkfO8Ep1RmEzldgdjF7r5jIhXM
2WPp+w5VQZBlSM6TdIEqcD37wb4aWVa3WgdkahSrLCv37HwKLXX/BLf0HdjZ
v4KdF0twcfsn1ZG491BvtHFyDHyOBXai2dXsbhzWcm6M7K+F6sKUa4iyGyrR
ykS1oA7qxD8PHkb1oPH3Z56tkxR3XZ8rhF96MJhZIvH5JIVgqDKATtOgNfSB
0uyaDAI+83z+qAbEsQaljUs9NKezNDFHtDCuHTAcldTDYekkz1GrRbadRKlx
liPo5fxdOYG9sI3utJoqlMPr0r5qs5pebC3McXeckEM39rOSZ9WH8sp6TX6Q
AglP5PSp432YDXgl3VOggIfHmxL79j6EBw7Hx6gV2NscuymD04+mCoX+CpNA
pN2GpGZRP9jTrKESfwKxW2qIgPZ+VKc5WHunENitmdfqsVwHQ7oXd/w6ge4y
9wPPjuogbJ+8m1BPwMR2KGxUqkNw3Ip28y4C/hVYt+yPDmVJq0yFXwhMN4ib
+Xw9RCYzHff+EjgjZtaUifXoyzj/MdKSxKVHlNT7rR6bwuNPtq0g4SkdtGIt
olAXIR3iOZNoKzG+GuBMIcUoWTbjSSKxqFRPBlG4fDxkCd+XRGoo5/W5BAps
i89ioR8J+4hcv9I8CmY8dtUBLgmXiqsi1j0KPVVNfPGcz7E29hl/QcFnh8Va
5kYScV3rs9FLYVvjDz+mD4nqm20GxhSFc1Fhps/cSAjNO59uZtHItCxnsJxI
CEyvZE670bD/OlK314FE2F/1bW4QPfd77pripXP9olvr5sfSKDawJkfMSTCj
kzoOZtFQfjj5MM2IxHA6e0RQSOPwuP9r7g8C0Y80j7se02gyGliyf5hAsNed
8e8tNCbt5DfpfgLvLpgky3ppuLbkLxzsJBAyXFNgO0GDO/P1cmoLgX/neoOP

              "]]}, {{Legended}, Charting`Private`Tag, {}}], 
           "Charting`Private`Tag#1"]}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.2, 2.75}, {0.02630234222924412, 
            0.3989422804014327}}, "Frame" -> {{False, False}, {False, False}},
            "AxesOrigin" -> {0.20000000000000046`, 0.02630234222924418}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              AbsoluteThickness[2], 
              Hue[8], 
              PointSize[0.007], 
              Opacity[0.5]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListLinePlot, "GroupHighlight" -> False|>|>, 
        "DynamicHighlight"]], {{}, {}}}, 
     InterpretationBox[{
       TagBox[{{{}, {}, 
          TagBox[{
            Hue[0], 
            Thickness[0.001], 
            Opacity[1.], 
            Dashing[{Small, Small}], 
            LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc+u/hozp3zJTfvde9dUyC2ebQ/jb9Se
Nk1m8Wo4/+at2o+rzuyB8yPiZ/JfTDkK509e756g63AGzv+0t3y1xo2LcP4F
7TUeGwOuwvm7wu/umCt8E84/XfSj9deRO3D+Ca6qX2nSD+B8Q+uy2U0/H8L5
peuTem9ufwzn+0ofWZuR+xTO13q2eLumx3M4/9GXYiE15pdw/oKkQ2Ehj1/B
+R+Pt57ctesNnC9baNkbU/QOzl++x1R2hvoHOH/tI7c58mwf4XwzC3EBh+8I
fien0uw/jz/B+Sf/LDl37cBnOL9H/vk3zw1f4HyblIXHb/V/hfO3qUxbz579
Dc7fLOLVczbiO5w/V61McKPZDzifKyOxW1f9J5zvqNou4yb8C85PZVENq3mP
4PMIN7V43/sN5y90Do+22PsHzv//Ps3z4PS/cP6D06Y6j1v+wfnrT9ZsV0r6
D+c3VB+c/VeDwQHGV1jMsOHHDAR/Kcfd8wfZGOH816ySWddrEXwNkYk3fr9B
8NV2ZRzMSWWC8znn3d26+jaC/3hSX91PT2Y4v05+/sHJBxF8gb2vb9gYssD5
7TOu/t48D8E/wC0/s1yUFc5/37+Ey6sFwb8i1ceoegjB37G0/Mf//wg+ANNG
bRc=
             "]]}, Annotation[#, "Charting`Private`Tag#1"]& ]}, {}}, {
        "WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       StyleBox[
        DynamicBox[
         (Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
              Annotation[{
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Hue[0], 
                 Thickness[0.001], 
                 Dashing[{Small, Small}]], 
                Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc+u/hozp3zJTfvde9dUyC2ebQ/jb9Se
Nk1m8Wo4/+at2o+rzuyB8yPiZ/JfTDkK509e756g63AGzv+0t3y1xo2LcP4F
7TUeGwOuwvm7wu/umCt8E84/XfSj9deRO3D+Ca6qX2nSD+B8Q+uy2U0/H8L5
peuTem9ufwzn+0ofWZuR+xTO13q2eLumx3M4/9GXYiE15pdw/oKkQ2Ehj1/B
+R+Pt57ctesNnC9baNkbU/QOzl++x1R2hvoHOH/tI7c58mwf4XwzC3EBh+8I
fien0uw/jz/B+Sf/LDl37cBnOL9H/vk3zw1f4HyblIXHb/V/hfO3qUxbz579
Dc7fLOLVczbiO5w/V61McKPZDzifKyOxW1f9J5zvqNou4yb8C85PZVENq3mP
4PMIN7V43/sN5y90Do+22PsHzv//Ps3z4PS/cP6D06Y6j1v+wfnrT9ZsV0r6
D+c3VB+c/VeDwQHGV1jMsOHHDAR/Kcfd8wfZGOH816ySWddrEXwNkYk3fr9B
8NV2ZRzMSWWC8znn3d26+jaC/3hSX91PT2Y4v05+/sHJBxF8gb2vb9gYssD5
7TOu/t48D8E/wC0/s1yUFc5/37+Ey6sFwb8i1ceoegjB37G0/Mf//wg+ANNG
bRc=
                 "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0, 2.75}, {0., 0.7954249549936349}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
              "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
              GoldenRatio^(-1), "DefaultStyle" -> {
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Hue[0], 
                 Thickness[0.001], 
                 Dashing[{Small, Small}]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0, 2.75}, {0., 0.7954249549936349}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                Hue[0], 
                Thickness[0.001], 
                Dashing[{Small, Small}]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>], 
         ImageSizeCache -> {{4.503599627370496*^15, -4.503599627370496*^15}, {
          4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
        False]}, 
      Annotation[{{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Hue[0], 
             Thickness[0.001], 
             Dashing[{Small, Small}]], 
            Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc+u/hozp3zJTfvde9dUyC2ebQ/jb9Se
Nk1m8Wo4/+at2o+rzuyB8yPiZ/JfTDkK509e756g63AGzv+0t3y1xo2LcP4F
7TUeGwOuwvm7wu/umCt8E84/XfSj9deRO3D+Ca6qX2nSD+B8Q+uy2U0/H8L5
peuTem9ufwzn+0ofWZuR+xTO13q2eLumx3M4/9GXYiE15pdw/oKkQ2Ehj1/B
+R+Pt57ctesNnC9baNkbU/QOzl++x1R2hvoHOH/tI7c58mwf4XwzC3EBh+8I
fien0uw/jz/B+Sf/LDl37cBnOL9H/vk3zw1f4HyblIXHb/V/hfO3qUxbz579
Dc7fLOLVczbiO5w/V61McKPZDzifKyOxW1f9J5zvqNou4yb8C85PZVENq3mP
4PMIN7V43/sN5y90Do+22PsHzv//Ps3z4PS/cP6D06Y6j1v+wfnrT9ZsV0r6
D+c3VB+c/VeDwQHGV1jMsOHHDAR/Kcfd8wfZGOH816ySWddrEXwNkYk3fr9B
8NV2ZRzMSWWC8znn3d26+jaC/3hSX91PT2Y4v05+/sHJBxF8gb2vb9gYssD5
7TOu/t48D8E/wC0/s1yUFc5/37+Ey6sFwb8i1ceoegjB37G0/Mf//wg+ANNG
bRc=
             "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0, 2.75}, {0., 0.7954249549936349}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Hue[0], 
             Thickness[0.001], 
             Dashing[{Small, Small}]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
     InterpretationBox[{
       TagBox[{{{}, {}, 
          TagBox[{
            Hue[
             NCache[
              Rational[4, 9], 0.4444444444444444]], 
            Thickness[0.001], 
            Opacity[1.], 
            Dashing[{Small, Small}], 
            LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc9u0+/6jDPmN+13711TIbd4tj2Mv1F7
2jSZxavh/Ju3aj+uOrMHzo+In8l/MeUonD95vXuCrsMZOP/T3vLVGjcuwvkX
tNd4bAy4CufvCr+7Y67wTTj/dNGP1l9H7sD5J7iqfqVJP4DzDa3LZjf9fAjn
l65P6r25/TGc7yt9ZG1G7lM4X+vZ4u2aHs/h/EdfioXUmF/C+QuSDoWFPH4F
53883npy1643cL5soWVvTNE7OH/5HlPZGeof4Py1j9zmyLN9hPPNLMQFHL4j
+J2cSrP/PP4E55/8s+TctQOf4fwe+effPDd8gfNtUhYev9X/Fc7fpjJtPXv2
Nzh/s4hXz9mI73D+XLUywY1mP+B8rozEbl31n3C+o2q7jJvwLzg/lUU1rOY9
gs8j3NTife83nL/QOTzaYu8fOP//+zTPg9P/wvkPTpvqPG75B+evP1mzXSnp
P5zfUH1w9l8NBgcYX2Exw4YfMxD8pRx3zx9kY4TzX7NKZl2vRfA1RCbe+P0G
wVfblXEwJ5UJzuecd3fr6tsI/uNJfXU/PZnh/Dr5+QcnH0TwBfa+vmFjyALn
t8+4+nvzPAT/ALf8zHJRVjj/ff8SLq8WBP+KVB+j6iEEf8fS8h///yP4AGZ4
wjM=
             "]]}, Annotation[#, "Charting`Private`Tag#1"]& ]}, {}}, {
        "WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       StyleBox[
        DynamicBox[
         (Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
              Annotation[{
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[4, 9]], 
                 Thickness[0.001], 
                 Dashing[{Small, Small}]], 
                Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc9u0+/6jDPmN+13711TIbd4tj2Mv1F7
2jSZxavh/Ju3aj+uOrMHzo+In8l/MeUonD95vXuCrsMZOP/T3vLVGjcuwvkX
tNd4bAy4CufvCr+7Y67wTTj/dNGP1l9H7sD5J7iqfqVJP4DzDa3LZjf9fAjn
l65P6r25/TGc7yt9ZG1G7lM4X+vZ4u2aHs/h/EdfioXUmF/C+QuSDoWFPH4F
53883npy1643cL5soWVvTNE7OH/5HlPZGeof4Py1j9zmyLN9hPPNLMQFHL4j
+J2cSrP/PP4E55/8s+TctQOf4fwe+effPDd8gfNtUhYev9X/Fc7fpjJtPXv2
Nzh/s4hXz9mI73D+XLUywY1mP+B8rozEbl31n3C+o2q7jJvwLzg/lUU1rOY9
gs8j3NTife83nL/QOTzaYu8fOP//+zTPg9P/wvkPTpvqPG75B+evP1mzXSnp
P5zfUH1w9l8NBgcYX2Exw4YfMxD8pRx3zx9kY4TzX7NKZl2vRfA1RCbe+P0G
wVfblXEwJ5UJzuecd3fr6tsI/uNJfXU/PZnh/Dr5+QcnH0TwBfa+vmFjyALn
t8+4+nvzPAT/ALf8zHJRVjj/ff8SLq8WBP+KVB+j6iEEf8fS8h///yP4AGZ4
wjM=
                 "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0, 2.75}, {0., 0.7880613366140692}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
              "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
              GoldenRatio^(-1), "DefaultStyle" -> {
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[4, 9]], 
                 Thickness[0.001], 
                 Dashing[{Small, Small}]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0, 2.75}, {0., 0.7880613366140692}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                Hue[
                 Rational[4, 9]], 
                Thickness[0.001], 
                Dashing[{Small, Small}]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>], 
         ImageSizeCache -> {{4.503599627370496*^15, -4.503599627370496*^15}, {
          4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
        False]}, 
      Annotation[{{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Hue[
              Rational[4, 9]], 
             Thickness[0.001], 
             Dashing[{Small, Small}]], 
            Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc9u0+/6jDPmN+13711TIbd4tj2Mv1F7
2jSZxavh/Ju3aj+uOrMHzo+In8l/MeUonD95vXuCrsMZOP/T3vLVGjcuwvkX
tNd4bAy4CufvCr+7Y67wTTj/dNGP1l9H7sD5J7iqfqVJP4DzDa3LZjf9fAjn
l65P6r25/TGc7yt9ZG1G7lM4X+vZ4u2aHs/h/EdfioXUmF/C+QuSDoWFPH4F
53883npy1643cL5soWVvTNE7OH/5HlPZGeof4Py1j9zmyLN9hPPNLMQFHL4j
+J2cSrP/PP4E55/8s+TctQOf4fwe+effPDd8gfNtUhYev9X/Fc7fpjJtPXv2
Nzh/s4hXz9mI73D+XLUywY1mP+B8rozEbl31n3C+o2q7jJvwLzg/lUU1rOY9
gs8j3NTife83nL/QOTzaYu8fOP//+zTPg9P/wvkPTpvqPG75B+evP1mzXSnp
P5zfUH1w9l8NBgcYX2Exw4YfMxD8pRx3zx9kY4TzX7NKZl2vRfA1RCbe+P0G
wVfblXEwJ5UJzuecd3fr6tsI/uNJfXU/PZnh/Dr5+QcnH0TwBfa+vmFjyALn
t8+4+nvzPAT/ALf8zHJRVjj/ff8SLq8WBP+KVB+j6iEEf8fS8h///yP4AGZ4
wjM=
             "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0, 2.75}, {0., 0.7880613366140692}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Hue[
              Rational[4, 9]], 
             Thickness[0.001], 
             Dashing[{Small, Small}]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
     InterpretationBox[{
       TagBox[{{{}, {}, 
          TagBox[{
            Hue[
             NCache[
              Rational[8, 9], 0.8888888888888888]], 
            Thickness[0.001], 
            Opacity[1.], 
            Dashing[{Small, Small}], 
            LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc/uRnNKxJrLN+x3711TIbd4tj2Mv1F7
2jSZxavh/Ju3aj+uOrMHzo+In8l/MeUonD95vXuCrsMZOP/T3vLVGjcuwvkX
tNd4bAy4CufvCr+7Y67wTTj/dNGP1l9H7sD5J7iqfqVJP4DzDa3LZjf9fAjn
l65P6r25/TGc7yt9ZG1G7lM4X+vZ4u2aHs/h/EdfioXUmF/C+QuSDoWFPH4F
53883npy1643cL5soWVvTNE7OH/5HlPZGeof4Py1j9zmyLN9hPPNLMQFHL4j
+J2cSrP/PP4E55/8s+TctQOf4fwe+effPDd8gfNtUhYev9X/Fc7fpjJtPXv2
Nzh/s4hXz9mI73D+XLUywY1mP+B8rozEbl31n3C+o2q7jJvwLzg/lUU1rOY9
gs8j3NTife83nL/QOTzaYu8fOP//+zTPg9P/wvkPTpvqPG75B+evP1mzXSnp
P5zfUH1w9l8NBgcYX2Exw4YfMxD8pRx3zx9kY4TzX7NKZl2vRfA1RCbe+P0G
wVfblXEwJ5UJzuecd3fr6tsI/uNJfXU/PZnh/Dr5+QcnH0TwBfa+vmFjyALn
t8+4+nvzPAT/ALf8zHJRVjj/ff8SLq8WBP+KVB+j6iEEf8fS8h///yP4AGdJ
wcs=
             "]]}, Annotation[#, "Charting`Private`Tag#1"]& ]}, {}}, {
        "WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       StyleBox[
        DynamicBox[
         (Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
              Annotation[{
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[8, 9]], 
                 Thickness[0.001], 
                 Dashing[{Small, Small}]], 
                Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc/uRnNKxJrLN+x3711TIbd4tj2Mv1F7
2jSZxavh/Ju3aj+uOrMHzo+In8l/MeUonD95vXuCrsMZOP/T3vLVGjcuwvkX
tNd4bAy4CufvCr+7Y67wTTj/dNGP1l9H7sD5J7iqfqVJP4DzDa3LZjf9fAjn
l65P6r25/TGc7yt9ZG1G7lM4X+vZ4u2aHs/h/EdfioXUmF/C+QuSDoWFPH4F
53883npy1643cL5soWVvTNE7OH/5HlPZGeof4Py1j9zmyLN9hPPNLMQFHL4j
+J2cSrP/PP4E55/8s+TctQOf4fwe+effPDd8gfNtUhYev9X/Fc7fpjJtPXv2
Nzh/s4hXz9mI73D+XLUywY1mP+B8rozEbl31n3C+o2q7jJvwLzg/lUU1rOY9
gs8j3NTife83nL/QOTzaYu8fOP//+zTPg9P/wvkPTpvqPG75B+evP1mzXSnp
P5zfUH1w9l8NBgcYX2Exw4YfMxD8pRx3zx9kY4TzX7NKZl2vRfA1RCbe+P0G
wVfblXEwJ5UJzuecd3fr6tsI/uNJfXU/PZnh/Dr5+QcnH0TwBfa+vmFjyALn
t8+4+nvzPAT/ALf8zHJRVjj/ff8SLq8WBP+KVB+j6iEEf8fS8h///yP4AGdJ
wcs=
                 "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0, 2.75}, {0., 0.7758390165728271}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
              "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
              GoldenRatio^(-1), "DefaultStyle" -> {
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[8, 9]], 
                 Thickness[0.001], 
                 Dashing[{Small, Small}]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0, 2.75}, {0., 0.7758390165728271}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                Hue[
                 Rational[8, 9]], 
                Thickness[0.001], 
                Dashing[{Small, Small}]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>], 
         ImageSizeCache -> {{4.503599627370496*^15, -4.503599627370496*^15}, {
          4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
        False]}, 
      Annotation[{{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Hue[
              Rational[8, 9]], 
             Thickness[0.001], 
             Dashing[{Small, Small}]], 
            Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc/uRnNKxJrLN+x3711TIbd4tj2Mv1F7
2jSZxavh/Ju3aj+uOrMHzo+In8l/MeUonD95vXuCrsMZOP/T3vLVGjcuwvkX
tNd4bAy4CufvCr+7Y67wTTj/dNGP1l9H7sD5J7iqfqVJP4DzDa3LZjf9fAjn
l65P6r25/TGc7yt9ZG1G7lM4X+vZ4u2aHs/h/EdfioXUmF/C+QuSDoWFPH4F
53883npy1643cL5soWVvTNE7OH/5HlPZGeof4Py1j9zmyLN9hPPNLMQFHL4j
+J2cSrP/PP4E55/8s+TctQOf4fwe+effPDd8gfNtUhYev9X/Fc7fpjJtPXv2
Nzh/s4hXz9mI73D+XLUywY1mP+B8rozEbl31n3C+o2q7jJvwLzg/lUU1rOY9
gs8j3NTife83nL/QOTzaYu8fOP//+zTPg9P/wvkPTpvqPG75B+evP1mzXSnp
P5zfUH1w9l8NBgcYX2Exw4YfMxD8pRx3zx9kY4TzX7NKZl2vRfA1RCbe+P0G
wVfblXEwJ5UJzuecd3fr6tsI/uNJfXU/PZnh/Dr5+QcnH0TwBfa+vmFjyALn
t8+4+nvzPAT/ALf8zHJRVjj/ff8SLq8WBP+KVB+j6iEEf8fS8h///yP4AGdJ
wcs=
             "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0, 2.75}, {0., 0.7758390165728271}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Hue[
              Rational[8, 9]], 
             Thickness[0.001], 
             Dashing[{Small, Small}]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
     InterpretationBox[{
       TagBox[{{{}, {}, 
          TagBox[{
            Hue[
             NCache[
              Rational[4, 3], 1.3333333333333333`]], 
            Thickness[0.001], 
            Opacity[1.], 
            Dashing[{Small, Small}], 
            LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc8ugPnGqRiPG/a7966pkFs82x7G36g9
bZrM4tVw/s1btR9XndkD50fEz+S/mHIUzp+83j1B1+EMnP9pb/lqjRsX4fwL
2ms8NgZchfN3hd/dMVf4Jpx/uuhH668jd+D8E1xVv9KkH8D5htZls5t+PoTz
S9cn9d7c/hjO95U+sjYj9ymcr/Vs8XZNj+dw/qMvxUJqzC/h/AVJh8JCHr+C
8z8ebz25a9cbOF+20LI3pugdnL98j6nsDPUPcP7aR25z5Nk+wvlmFuICDt8R
/E5Opdl/Hn+C80/+WXLu2oHPcH6P/PNvnhu+wPk2KQuP3+r/CudvU5m2nj37
G5y/WcSr52zEdzh/rlqZ4EazH3A+V0Zit676TzjfUbVdxk34F5yfyqIaVvMe
wecRbmrxvvcbzl/oHB5tsfcPnP//fZrnwel/4fwHp011Hrf8g/PXn6zZrpT0
H85vqD44+68GgwOMr7CYYcOPGQj+Uo675w+yMcL5r1kls67XIvgaIhNv/H6D
4KvtyjiYk8oE53POu7t19W0E//Gkvrqfnsxwfp38/IOTDyL4Antf37AxZIHz
22dc/b15HoJ/gFt+ZrkoK5z/vn8Jl1cLgn9Fqo9R9RCCv2Np+Y///xF8AFOA
jmc=
             "]]}, Annotation[#, "Charting`Private`Tag#1"]& ]}, {}}, {
        "WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       StyleBox[
        DynamicBox[
         (Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
              Annotation[{
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[4, 3]], 
                 Thickness[0.001], 
                 Dashing[{Small, Small}]], 
                Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc8ugPnGqRiPG/a7966pkFs82x7G36g9
bZrM4tVw/s1btR9XndkD50fEz+S/mHIUzp+83j1B1+EMnP9pb/lqjRsX4fwL
2ms8NgZchfN3hd/dMVf4Jpx/uuhH668jd+D8E1xVv9KkH8D5htZls5t+PoTz
S9cn9d7c/hjO95U+sjYj9ymcr/Vs8XZNj+dw/qMvxUJqzC/h/AVJh8JCHr+C
8z8ebz25a9cbOF+20LI3pugdnL98j6nsDPUPcP7aR25z5Nk+wvlmFuICDt8R
/E5Opdl/Hn+C80/+WXLu2oHPcH6P/PNvnhu+wPk2KQuP3+r/CudvU5m2nj37
G5y/WcSr52zEdzh/rlqZ4EazH3A+V0Zit676TzjfUbVdxk34F5yfyqIaVvMe
wecRbmrxvvcbzl/oHB5tsfcPnP//fZrnwel/4fwHp011Hrf8g/PXn6zZrpT0
H85vqD44+68GgwOMr7CYYcOPGQj+Uo675w+yMcL5r1kls67XIvgaIhNv/H6D
4KvtyjiYk8oE53POu7t19W0E//Gkvrqfnsxwfp38/IOTDyL4Antf37AxZIHz
22dc/b15HoJ/gFt+ZrkoK5z/vn8Jl1cLgn9Fqo9R9RCCv2Np+Y///xF8AFOA
jmc=
                 "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0, 2.75}, {0., 0.7588333093445758}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
              "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
              GoldenRatio^(-1), "DefaultStyle" -> {
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[4, 3]], 
                 Thickness[0.001], 
                 Dashing[{Small, Small}]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0, 2.75}, {0., 0.7588333093445758}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                Hue[
                 Rational[4, 3]], 
                Thickness[0.001], 
                Dashing[{Small, Small}]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>], 
         ImageSizeCache -> {{4.503599627370496*^15, -4.503599627370496*^15}, {
          4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
        False]}, 
      Annotation[{{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Hue[
              Rational[4, 3]], 
             Thickness[0.001], 
             Dashing[{Small, Small}]], 
            Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc8ugPnGqRiPG/a7966pkFs82x7G36g9
bZrM4tVw/s1btR9XndkD50fEz+S/mHIUzp+83j1B1+EMnP9pb/lqjRsX4fwL
2ms8NgZchfN3hd/dMVf4Jpx/uuhH668jd+D8E1xVv9KkH8D5htZls5t+PoTz
S9cn9d7c/hjO95U+sjYj9ymcr/Vs8XZNj+dw/qMvxUJqzC/h/AVJh8JCHr+C
8z8ebz25a9cbOF+20LI3pugdnL98j6nsDPUPcP7aR25z5Nk+wvlmFuICDt8R
/E5Opdl/Hn+C80/+WXLu2oHPcH6P/PNvnhu+wPk2KQuP3+r/CudvU5m2nj37
G5y/WcSr52zEdzh/rlqZ4EazH3A+V0Zit676TzjfUbVdxk34F5yfyqIaVvMe
wecRbmrxvvcbzl/oHB5tsfcPnP//fZrnwel/4fwHp011Hrf8g/PXn6zZrpT0
H85vqD44+68GgwOMr7CYYcOPGQj+Uo675w+yMcL5r1kls67XIvgaIhNv/H6D
4KvtyjiYk8oE53POu7t19W0E//Gkvrqfnsxwfp38/IOTDyL4Antf37AxZIHz
22dc/b15HoJ/gFt+ZrkoK5z/vn8Jl1cLgn9Fqo9R9RCCv2Np+Y///xF8AFOA
jmc=
             "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0, 2.75}, {0., 0.7588333093445758}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Hue[
              Rational[4, 3]], 
             Thickness[0.001], 
             Dashing[{Small, Small}]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
     InterpretationBox[{
       TagBox[{{{}, {}, 
          TagBox[{
            Hue[
             NCache[
              Rational[16, 9], 1.7777777777777777`]], 
            Thickness[0.001], 
            Opacity[1.], 
            Dashing[{Small, Small}], 
            LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc9uN5OQw65p1+13711TIbd4tj2Mv1F7
2jSZxavh/Ju3aj+uOrMHzo+In8l/MeUonD95vXuCrsMZOP/T3vLVGjcuwvkX
tNd4bAy4CufvCr+7Y67wTTj/dNGP1l9H7sD5J7iqfqVJP4DzDa3LZjf9fAjn
l65P6r25/TGc7yt9ZG1G7lM4X+vZ4u2aHs/h/EdfioXUmF/C+QuSDoWFPH4F
53883npy1643cL5soWVvTNE7OH/5HlPZGeof4Py1j9zmyLN9hPPNLMQFHL4j
+J2cSrP/PP4E55/8s+TctQOf4fwe+effPDd8gfNtUhYev9X/Fc7fpjJtPXv2
Nzh/s4hXz9mI73D+XLUywY1mP+B8rozEbl31n3C+o2q7jJvwLzg/lUU1rOY9
gs8j3NTife83nL/QOTzaYu8fOP//+zTPg9P/wvkPTpvqPG75B+evP1mzXSnp
P5zfUH1w9l8NBgcYX2Exw4YfMxD8pRx3zx9kY4TzX7NKZl2vRfA1RCbe+P0G
wVfblXEwJ5UJzuecd3fr6tsI/uNJfXU/PZnh/Dr5+QcnH0TwBfa+vmFjyALn
t8+4+nvzPAT/ALf8zHJRVjj/ff8SLq8WBP+KVB+j6iEEf8fS8h///yP4AOMw
gms=
             "]]}, Annotation[#, "Charting`Private`Tag#1"]& ]}, {}}, {
        "WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       StyleBox[
        DynamicBox[
         (Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
              Annotation[{
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[16, 9]], 
                 Thickness[0.001], 
                 Dashing[{Small, Small}]], 
                Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc9uN5OQw65p1+13711TIbd4tj2Mv1F7
2jSZxavh/Ju3aj+uOrMHzo+In8l/MeUonD95vXuCrsMZOP/T3vLVGjcuwvkX
tNd4bAy4CufvCr+7Y67wTTj/dNGP1l9H7sD5J7iqfqVJP4DzDa3LZjf9fAjn
l65P6r25/TGc7yt9ZG1G7lM4X+vZ4u2aHs/h/EdfioXUmF/C+QuSDoWFPH4F
53883npy1643cL5soWVvTNE7OH/5HlPZGeof4Py1j9zmyLN9hPPNLMQFHL4j
+J2cSrP/PP4E55/8s+TctQOf4fwe+effPDd8gfNtUhYev9X/Fc7fpjJtPXv2
Nzh/s4hXz9mI73D+XLUywY1mP+B8rozEbl31n3C+o2q7jJvwLzg/lUU1rOY9
gs8j3NTife83nL/QOTzaYu8fOP//+zTPg9P/wvkPTpvqPG75B+evP1mzXSnp
P5zfUH1w9l8NBgcYX2Exw4YfMxD8pRx3zx9kY4TzX7NKZl2vRfA1RCbe+P0G
wVfblXEwJ5UJzuecd3fr6tsI/uNJfXU/PZnh/Dr5+QcnH0TwBfa+vmFjyALn
t8+4+nvzPAT/ALf8zHJRVjj/ff8SLq8WBP+KVB+j6iEEf8fS8h///yP4AOMw
gms=
                 "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0, 2.75}, {0., 0.7371493579267602}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
              "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
              GoldenRatio^(-1), "DefaultStyle" -> {
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[16, 9]], 
                 Thickness[0.001], 
                 Dashing[{Small, Small}]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0, 2.75}, {0., 0.7371493579267602}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                Hue[
                 Rational[16, 9]], 
                Thickness[0.001], 
                Dashing[{Small, Small}]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>], 
         ImageSizeCache -> {{4.503599627370496*^15, -4.503599627370496*^15}, {
          4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
        False]}, 
      Annotation[{{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Hue[
              Rational[16, 9]], 
             Thickness[0.001], 
             Dashing[{Small, Small}]], 
            Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc9uN5OQw65p1+13711TIbd4tj2Mv1F7
2jSZxavh/Ju3aj+uOrMHzo+In8l/MeUonD95vXuCrsMZOP/T3vLVGjcuwvkX
tNd4bAy4CufvCr+7Y67wTTj/dNGP1l9H7sD5J7iqfqVJP4DzDa3LZjf9fAjn
l65P6r25/TGc7yt9ZG1G7lM4X+vZ4u2aHs/h/EdfioXUmF/C+QuSDoWFPH4F
53883npy1643cL5soWVvTNE7OH/5HlPZGeof4Py1j9zmyLN9hPPNLMQFHL4j
+J2cSrP/PP4E55/8s+TctQOf4fwe+effPDd8gfNtUhYev9X/Fc7fpjJtPXv2
Nzh/s4hXz9mI73D+XLUywY1mP+B8rozEbl31n3C+o2q7jJvwLzg/lUU1rOY9
gs8j3NTife83nL/QOTzaYu8fOP//+zTPg9P/wvkPTpvqPG75B+evP1mzXSnp
P5zfUH1w9l8NBgcYX2Exw4YfMxD8pRx3zx9kY4TzX7NKZl2vRfA1RCbe+P0G
wVfblXEwJ5UJzuecd3fr6tsI/uNJfXU/PZnh/Dr5+QcnH0TwBfa+vmFjyALn
t8+4+nvzPAT/ALf8zHJRVjj/ff8SLq8WBP+KVB+j6iEEf8fS8h///yP4AOMw
gms=
             "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0, 2.75}, {0., 0.7371493579267602}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Hue[
              Rational[16, 9]], 
             Thickness[0.001], 
             Dashing[{Small, Small}]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
     InterpretationBox[{
       TagBox[{{{}, {}, 
          TagBox[{
            Hue[
             NCache[
              Rational[20, 9], 2.2222222222222223`]], 
            Thickness[0.001], 
            Opacity[1.], 
            Dashing[{Small, Small}], 
            LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc9ujV5Q6Z391+x3711TIbd4tj2Mv1F7
2jSZxavh/Ju3aj+uOrMHzo+In8l/MeUonD95vXuCrsMZOP/T3vLVGjcuwvkX
tNd4bAy4CufvCr+7Y67wTTj/dNGP1l9H7sD5J7iqfqVJP4DzDa3LZjf9fAjn
l65P6r25/TGc7yt9ZG1G7lM4X+vZ4u2aHs/h/EdfioXUmF/C+QuSDoWFPH4F
53883npy1643cL5soWVvTNE7OH/5HlPZGeof4Py1j9zmyLN9hPPNLMQFHL4j
+J2cSrP/PP4E55/8s+TctQOf4fwe+effPDd8gfNtUhYev9X/Fc7fpjJtPXv2
Nzh/s4hXz9mI73D+XLUywY1mP+B8rozEbl31n3C+o2q7jJvwLzg/lUU1rOY9
gs8j3NTife83nL/QOTzaYu8fOP//+zTPg9P/wvkPTpvqPG75B+evP1mzXSnp
P5zfUH1w9l8NBgcYX2Exw4YfMxD8pRx3zx9kY4TzX7NKZl2vRfA1RCbe+P0G
wVfblXEwJ5UJzuecd3fr6tsI/uNJfXU/PZnh/Dr5+QcnH0TwBfa+vmFjyALn
t8+4+nvzPAT/ALf8zHJRVjj/ff8SLq8WBP+KVB+j6iEEf8fS8h///yP4AP4g
rxs=
             "]]}, Annotation[#, "Charting`Private`Tag#1"]& ]}, {}}, {
        "WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       StyleBox[
        DynamicBox[
         (Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
              Annotation[{
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[20, 9]], 
                 Thickness[0.001], 
                 Dashing[{Small, Small}]], 
                Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc9ujV5Q6Z391+x3711TIbd4tj2Mv1F7
2jSZxavh/Ju3aj+uOrMHzo+In8l/MeUonD95vXuCrsMZOP/T3vLVGjcuwvkX
tNd4bAy4CufvCr+7Y67wTTj/dNGP1l9H7sD5J7iqfqVJP4DzDa3LZjf9fAjn
l65P6r25/TGc7yt9ZG1G7lM4X+vZ4u2aHs/h/EdfioXUmF/C+QuSDoWFPH4F
53883npy1643cL5soWVvTNE7OH/5HlPZGeof4Py1j9zmyLN9hPPNLMQFHL4j
+J2cSrP/PP4E55/8s+TctQOf4fwe+effPDd8gfNtUhYev9X/Fc7fpjJtPXv2
Nzh/s4hXz9mI73D+XLUywY1mP+B8rozEbl31n3C+o2q7jJvwLzg/lUU1rOY9
gs8j3NTife83nL/QOTzaYu8fOP//+zTPg9P/wvkPTpvqPG75B+evP1mzXSnp
P5zfUH1w9l8NBgcYX2Exw4YfMxD8pRx3zx9kY4TzX7NKZl2vRfA1RCbe+P0G
wVfblXEwJ5UJzuecd3fr6tsI/uNJfXU/PZnh/Dr5+QcnH0TwBfa+vmFjyALn
t8+4+nvzPAT/ALf8zHJRVjj/ff8SLq8WBP+KVB+j6iEEf8fS8h///yP4AP4g
rxs=
                 "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0, 2.75}, {0., 0.7109205523897422}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
              "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
              GoldenRatio^(-1), "DefaultStyle" -> {
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[20, 9]], 
                 Thickness[0.001], 
                 Dashing[{Small, Small}]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0, 2.75}, {0., 0.7109205523897422}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                Hue[
                 Rational[20, 9]], 
                Thickness[0.001], 
                Dashing[{Small, Small}]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>], 
         ImageSizeCache -> {{4.503599627370496*^15, -4.503599627370496*^15}, {
          4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
        False]}, 
      Annotation[{{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Hue[
              Rational[20, 9]], 
             Thickness[0.001], 
             Dashing[{Small, Small}]], 
            Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc9ujV5Q6Z391+x3711TIbd4tj2Mv1F7
2jSZxavh/Ju3aj+uOrMHzo+In8l/MeUonD95vXuCrsMZOP/T3vLVGjcuwvkX
tNd4bAy4CufvCr+7Y67wTTj/dNGP1l9H7sD5J7iqfqVJP4DzDa3LZjf9fAjn
l65P6r25/TGc7yt9ZG1G7lM4X+vZ4u2aHs/h/EdfioXUmF/C+QuSDoWFPH4F
53883npy1643cL5soWVvTNE7OH/5HlPZGeof4Py1j9zmyLN9hPPNLMQFHL4j
+J2cSrP/PP4E55/8s+TctQOf4fwe+effPDd8gfNtUhYev9X/Fc7fpjJtPXv2
Nzh/s4hXz9mI73D+XLUywY1mP+B8rozEbl31n3C+o2q7jJvwLzg/lUU1rOY9
gs8j3NTife83nL/QOTzaYu8fOP//+zTPg9P/wvkPTpvqPG75B+evP1mzXSnp
P5zfUH1w9l8NBgcYX2Exw4YfMxD8pRx3zx9kY4TzX7NKZl2vRfA1RCbe+P0G
wVfblXEwJ5UJzuecd3fr6tsI/uNJfXU/PZnh/Dr5+QcnH0TwBfa+vmFjyALn
t8+4+nvzPAT/ALf8zHJRVjj/ff8SLq8WBP+KVB+j6iEEf8fS8h///yP4AP4g
rxs=
             "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0, 2.75}, {0., 0.7109205523897422}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Hue[
              Rational[20, 9]], 
             Thickness[0.001], 
             Dashing[{Small, Small}]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
     InterpretationBox[{
       TagBox[{{{}, {}, 
          TagBox[{
            Hue[
             NCache[
              Rational[8, 3], 2.6666666666666665`]], 
            Thickness[0.001], 
            Opacity[1.], 
            Dashing[{Small, Small}], 
            LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc9uqoPLTtGjV+13711TIbd4tj2Mv1F7
2jSZxavh/Ju3aj+uOrMHzo+In8l/MeUonD95vXuCrsMZOP/T3vLVGjcuwvkX
tNd4bAy4CufvCr+7Y67wTTj/dNGP1l9H7sD5J7iqfqVJP4DzDa3LZjf9fAjn
l65P6r25/TGc7yt9ZG1G7lM4X+vZ4u2aHs/h/EdfioXUmF/C+QuSDoWFPH4F
53883npy1643cL5soWVvTNE7OH/5HlPZGeof4Py1j9zmyLN9hPPNLMQFHL4j
+J2cSrP/PP4E55/8s+TctQOf4fwe+effPDd8gfNtUhYev9X/Fc7fpjJtPXv2
Nzh/s4hXz9mI73D+XLUywY1mP+B8rozEbl31n3C+o2q7jJvwLzg/lUU1rOY9
gs8j3NTife83nL/QOTzaYu8fOP//+zTPg9P/wvkPTpvqPG75B+evP1mzXSnp
P5zfUH1w9l8NBgcYX2Exw4YfMxD8pRx3zx9kY4TzX7NKZl2vRfA1RCbe+P0G
wVfblXEwJ5UJzuecd3fr6tsI/uNJfXU/PZnh/Dr5+QcnH0TwBfa+vmFjyALn
t8+4+nvzPAT/ALf8zHJRVjj/ff8SLq8WBP+KVB+j6iEEf8fS8h///yP4AJRH
kac=
             "]]}, Annotation[#, "Charting`Private`Tag#1"]& ]}, {}}, {
        "WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       StyleBox[
        DynamicBox[
         (Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
              Annotation[{
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[8, 3]], 
                 Thickness[0.001], 
                 Dashing[{Small, Small}]], 
                Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc9uqoPLTtGjV+13711TIbd4tj2Mv1F7
2jSZxavh/Ju3aj+uOrMHzo+In8l/MeUonD95vXuCrsMZOP/T3vLVGjcuwvkX
tNd4bAy4CufvCr+7Y67wTTj/dNGP1l9H7sD5J7iqfqVJP4DzDa3LZjf9fAjn
l65P6r25/TGc7yt9ZG1G7lM4X+vZ4u2aHs/h/EdfioXUmF/C+QuSDoWFPH4F
53883npy1643cL5soWVvTNE7OH/5HlPZGeof4Py1j9zmyLN9hPPNLMQFHL4j
+J2cSrP/PP4E55/8s+TctQOf4fwe+effPDd8gfNtUhYev9X/Fc7fpjJtPXv2
Nzh/s4hXz9mI73D+XLUywY1mP+B8rozEbl31n3C+o2q7jJvwLzg/lUU1rOY9
gs8j3NTife83nL/QOTzaYu8fOP//+zTPg9P/wvkPTpvqPG75B+evP1mzXSnp
P5zfUH1w9l8NBgcYX2Exw4YfMxD8pRx3zx9kY4TzX7NKZl2vRfA1RCbe+P0G
wVfblXEwJ5UJzuecd3fr6tsI/uNJfXU/PZnh/Dr5+QcnH0TwBfa+vmFjyALn
t8+4+nvzPAT/ALf8zHJRVjj/ff8SLq8WBP+KVB+j6iEEf8fS8h///yP4AJRH
kac=
                 "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0, 2.75}, {0., 0.6803082102287755}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
              "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
              GoldenRatio^(-1), "DefaultStyle" -> {
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[8, 3]], 
                 Thickness[0.001], 
                 Dashing[{Small, Small}]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0, 2.75}, {0., 0.6803082102287755}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                Hue[
                 Rational[8, 3]], 
                Thickness[0.001], 
                Dashing[{Small, Small}]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>], 
         ImageSizeCache -> {{4.503599627370496*^15, -4.503599627370496*^15}, {
          4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
        False]}, 
      Annotation[{{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Hue[
              Rational[8, 3]], 
             Thickness[0.001], 
             Dashing[{Small, Small}]], 
            Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc9uqoPLTtGjV+13711TIbd4tj2Mv1F7
2jSZxavh/Ju3aj+uOrMHzo+In8l/MeUonD95vXuCrsMZOP/T3vLVGjcuwvkX
tNd4bAy4CufvCr+7Y67wTTj/dNGP1l9H7sD5J7iqfqVJP4DzDa3LZjf9fAjn
l65P6r25/TGc7yt9ZG1G7lM4X+vZ4u2aHs/h/EdfioXUmF/C+QuSDoWFPH4F
53883npy1643cL5soWVvTNE7OH/5HlPZGeof4Py1j9zmyLN9hPPNLMQFHL4j
+J2cSrP/PP4E55/8s+TctQOf4fwe+effPDd8gfNtUhYev9X/Fc7fpjJtPXv2
Nzh/s4hXz9mI73D+XLUywY1mP+B8rozEbl31n3C+o2q7jJvwLzg/lUU1rOY9
gs8j3NTife83nL/QOTzaYu8fOP//+zTPg9P/wvkPTpvqPG75B+evP1mzXSnp
P5zfUH1w9l8NBgcYX2Exw4YfMxD8pRx3zx9kY4TzX7NKZl2vRfA1RCbe+P0G
wVfblXEwJ5UJzuecd3fr6tsI/uNJfXU/PZnh/Dr5+QcnH0TwBfa+vmFjyALn
t8+4+nvzPAT/ALf8zHJRVjj/ff8SLq8WBP+KVB+j6iEEf8fS8h///yP4AJRH
kac=
             "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0, 2.75}, {0., 0.6803082102287755}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Hue[
              Rational[8, 3]], 
             Thickness[0.001], 
             Dashing[{Small, Small}]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
     InterpretationBox[{
       TagBox[{{{}, {}, 
          TagBox[{
            Hue[
             NCache[
              Rational[28, 9], 3.111111111111111]], 
            Thickness[0.001], 
            Opacity[1.], 
            Dashing[{Small, Small}], 
            LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc+u4/eFii/Lr9jv3rumQm7xbHsYf6P2
tGkyi1fD+Tdv1X5cdWYPnB8RP5P/YspROH/yevcEXYczcP6nveWrNW5chPMv
aK/x2BhwFc7fFX53x1zhm3D+6aIfrb+O3IHzT3BV/UqTfgDnG1qXzW76+RDO
L12f1Htz+2M431f6yNqM3Kdwvtazxds1PZ7D+Y++FAupMb+E8xckHQoLefwK
zv94vPXkrl1v4HzZQsvemKJ3cP7yPaayM9Q/wPlrH7nNkWf7COebWYgLOHxH
8Ds5lWb/efwJzj/5Z8m5awc+w/k98s+/eW74AufbpCw8fqv/K5y/TWXaevbs
b3D+ZhGvnrMR3+H8uWplghvNfsD5XBmJ3brqP+F8R9V2GTfhX3B+KotqWM17
BJ9HuKnF+95vOH+hc3i0xd4/cP7/92meB6f/hfMfnDbVedzyD85ff7Jmu1LS
fzi/ofrg7L8aDA4wvsJihg0/ZiD4Sznunj/Ixgjnv2aVzLpei+BriEy88fsN
gq+2K+NgTioTnM857+7W1bcR/MeT+up+ejLD+XXy8w9OPojgC+x9fcPGkAXO
b59x9ffmeQj+AW75meWirHD++/4lXF4tCP4VqT5G1UMI/o6l5T/+/0fwAWCG
6zs=
             "]]}, Annotation[#, "Charting`Private`Tag#1"]& ]}, {}}, {
        "WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       StyleBox[
        DynamicBox[
         (Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
              Annotation[{
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[28, 9]], 
                 Thickness[0.001], 
                 Dashing[{Small, Small}]], 
                Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc+u4/eFii/Lr9jv3rumQm7xbHsYf6P2
tGkyi1fD+Tdv1X5cdWYPnB8RP5P/YspROH/yevcEXYczcP6nveWrNW5chPMv
aK/x2BhwFc7fFX53x1zhm3D+6aIfrb+O3IHzT3BV/UqTfgDnG1qXzW76+RDO
L12f1Htz+2M431f6yNqM3Kdwvtazxds1PZ7D+Y++FAupMb+E8xckHQoLefwK
zv94vPXkrl1v4HzZQsvemKJ3cP7yPaayM9Q/wPlrH7nNkWf7COebWYgLOHxH
8Ds5lWb/efwJzj/5Z8m5awc+w/k98s+/eW74AufbpCw8fqv/K5y/TWXaevbs
b3D+ZhGvnrMR3+H8uWplghvNfsD5XBmJ3brqP+F8R9V2GTfhX3B+KotqWM17
BJ9HuKnF+95vOH+hc3i0xd4/cP7/92meB6f/hfMfnDbVedzyD85ff7Jmu1LS
fzi/ofrg7L8aDA4wvsJihg0/ZiD4Sznunj/Ixgjnv2aVzLpei+BriEy88fsN
gq+2K+NgTioTnM857+7W1bcR/MeT+up+ejLD+XXy8w9OPojgC+x9fcPGkAXO
b59x9ffmeQj+AW75meWirHD++/4lXF4tCP4VqT5G1UMI/o6l5T/+/0fwAWCG
6zs=
                 "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0, 2.75}, {0., 0.6455023154920676}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
              "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
              GoldenRatio^(-1), "DefaultStyle" -> {
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[28, 9]], 
                 Thickness[0.001], 
                 Dashing[{Small, Small}]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0, 2.75}, {0., 0.6455023154920676}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                Hue[
                 Rational[28, 9]], 
                Thickness[0.001], 
                Dashing[{Small, Small}]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>], 
         ImageSizeCache -> {{4.503599627370496*^15, -4.503599627370496*^15}, {
          4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
        False]}, 
      Annotation[{{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Hue[
              Rational[28, 9]], 
             Thickness[0.001], 
             Dashing[{Small, Small}]], 
            Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc+u4/eFii/Lr9jv3rumQm7xbHsYf6P2
tGkyi1fD+Tdv1X5cdWYPnB8RP5P/YspROH/yevcEXYczcP6nveWrNW5chPMv
aK/x2BhwFc7fFX53x1zhm3D+6aIfrb+O3IHzT3BV/UqTfgDnG1qXzW76+RDO
L12f1Htz+2M431f6yNqM3Kdwvtazxds1PZ7D+Y++FAupMb+E8xckHQoLefwK
zv94vPXkrl1v4HzZQsvemKJ3cP7yPaayM9Q/wPlrH7nNkWf7COebWYgLOHxH
8Ds5lWb/efwJzj/5Z8m5awc+w/k98s+/eW74AufbpCw8fqv/K5y/TWXaevbs
b3D+ZhGvnrMR3+H8uWplghvNfsD5XBmJ3brqP+F8R9V2GTfhX3B+KotqWM17
BJ9HuKnF+95vOH+hc3i0xd4/cP7/92meB6f/hfMfnDbVedzyD85ff7Jmu1LS
fzi/ofrg7L8aDA4wvsJihg0/ZiD4Sznunj/Ixgjnv2aVzLpei+BriEy88fsN
gq+2K+NgTioTnM857+7W1bcR/MeT+up+ejLD+XXy8w9OPojgC+x9fcPGkAXO
b59x9ffmeQj+AW75meWirHD++/4lXF4tCP4VqT5G1UMI/o6l5T/+/0fwAWCG
6zs=
             "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0, 2.75}, {0., 0.6455023154920676}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Hue[
              Rational[28, 9]], 
             Thickness[0.001], 
             Dashing[{Small, Small}]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
     InterpretationBox[{
       TagBox[{{{}, {}, 
          TagBox[{
            Hue[
             NCache[
              Rational[32, 9], 3.5555555555555554`]], 
            Thickness[0.001], 
            Opacity[1.], 
            Dashing[{Small, Small}], 
            LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc/u65lGOYusy/a7966pkFs82x7G36g9
bZrM4tVw/s1btR9XndkD50fEz+S/mHIUzp+83j1B1+EMnP9pb/lqjRsX4fwL
2ms8NgZchfN3hd/dMVf4Jpx/uuhH668jd+D8E1xVv9KkH8D5htZls5t+PoTz
S9cn9d7c/hjO95U+sjYj9ymcr/Vs8XZNj+dw/qMvxUJqzC/h/AVJh8JCHr+C
8z8ebz25a9cbOF+20LI3pugdnL98j6nsDPUPcP7aR25z5Nk+wvlmFuICDt8R
/E5Opdl/Hn+C80/+WXLu2oHPcH6P/PNvnhu+wPk2KQuP3+r/CudvU5m2nj37
G5y/WcSr52zEdzh/rlqZ4EazH3A+V0Zit676TzjfUbVdxk34F5yfyqIaVvMe
wecRbmrxvvcbzl/oHB5tsfcPnP//fZrnwel/4fwHp011Hrf8g/PXn6zZrpT0
H85vqD44+68GgwOMr7CYYcOPGQj+Uo675w+yMcL5r1kls67XIvgaIhNv/H6D
4KvtyjiYk8oE53POu7t19W0E//Gkvrqfnsxwfp38/IOTDyL4Antf37AxZIHz
22dc/b15HoJ/gFt+ZrkoK5z/vn8Jl1cLgn9Fqo9R9RCCv2Np+Y///xF8ALuT
orc=
             "]]}, Annotation[#, "Charting`Private`Tag#1"]& ]}, {}}, {
        "WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       StyleBox[
        DynamicBox[
         (Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
              Annotation[{
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[32, 9]], 
                 Thickness[0.001], 
                 Dashing[{Small, Small}]], 
                Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc/u65lGOYusy/a7966pkFs82x7G36g9
bZrM4tVw/s1btR9XndkD50fEz+S/mHIUzp+83j1B1+EMnP9pb/lqjRsX4fwL
2ms8NgZchfN3hd/dMVf4Jpx/uuhH668jd+D8E1xVv9KkH8D5htZls5t+PoTz
S9cn9d7c/hjO95U+sjYj9ymcr/Vs8XZNj+dw/qMvxUJqzC/h/AVJh8JCHr+C
8z8ebz25a9cbOF+20LI3pugdnL98j6nsDPUPcP7aR25z5Nk+wvlmFuICDt8R
/E5Opdl/Hn+C80/+WXLu2oHPcH6P/PNvnhu+wPk2KQuP3+r/CudvU5m2nj37
G5y/WcSr52zEdzh/rlqZ4EazH3A+V0Zit676TzjfUbVdxk34F5yfyqIaVvMe
wecRbmrxvvcbzl/oHB5tsfcPnP//fZrnwel/4fwHp011Hrf8g/PXn6zZrpT0
H85vqD44+68GgwOMr7CYYcOPGQj+Uo675w+yMcL5r1kls67XIvgaIhNv/H6D
4KvtyjiYk8oE53POu7t19W0E//Gkvrqfnsxwfp38/IOTDyL4Antf37AxZIHz
22dc/b15HoJ/gFt+ZrkoK5z/vn8Jl1cLgn9Fqo9R9RCCv2Np+Y///xF8ALuT
orc=
                 "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0, 2.75}, {0., 0.6067162128296376}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
              "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
              GoldenRatio^(-1), "DefaultStyle" -> {
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[32, 9]], 
                 Thickness[0.001], 
                 Dashing[{Small, Small}]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0, 2.75}, {0., 0.6067162128296376}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                Hue[
                 Rational[32, 9]], 
                Thickness[0.001], 
                Dashing[{Small, Small}]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>], 
         ImageSizeCache -> {{4.503599627370496*^15, -4.503599627370496*^15}, {
          4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
        False]}, 
      Annotation[{{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Hue[
              Rational[32, 9]], 
             Thickness[0.001], 
             Dashing[{Small, Small}]], 
            Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc/u65lGOYusy/a7966pkFs82x7G36g9
bZrM4tVw/s1btR9XndkD50fEz+S/mHIUzp+83j1B1+EMnP9pb/lqjRsX4fwL
2ms8NgZchfN3hd/dMVf4Jpx/uuhH668jd+D8E1xVv9KkH8D5htZls5t+PoTz
S9cn9d7c/hjO95U+sjYj9ymcr/Vs8XZNj+dw/qMvxUJqzC/h/AVJh8JCHr+C
8z8ebz25a9cbOF+20LI3pugdnL98j6nsDPUPcP7aR25z5Nk+wvlmFuICDt8R
/E5Opdl/Hn+C80/+WXLu2oHPcH6P/PNvnhu+wPk2KQuP3+r/CudvU5m2nj37
G5y/WcSr52zEdzh/rlqZ4EazH3A+V0Zit676TzjfUbVdxk34F5yfyqIaVvMe
wecRbmrxvvcbzl/oHB5tsfcPnP//fZrnwel/4fwHp011Hrf8g/PXn6zZrpT0
H85vqD44+68GgwOMr7CYYcOPGQj+Uo675w+yMcL5r1kls67XIvgaIhNv/H6D
4KvtyjiYk8oE53POu7t19W0E//Gkvrqfnsxwfp38/IOTDyL4Antf37AxZIHz
22dc/b15HoJ/gFt+ZrkoK5z/vn8Jl1cLgn9Fqo9R9RCCv2Np+Y///xF8ALuT
orc=
             "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0, 2.75}, {0., 0.6067162128296376}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Hue[
              Rational[32, 9]], 
             Thickness[0.001], 
             Dashing[{Small, Small}]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
     InterpretationBox[{
       TagBox[{{{}, {}, 
          TagBox[{
            Hue[4], 
            Thickness[0.001], 
            Opacity[1.], 
            Dashing[{Small, Small}], 
            LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc/uYE77p2u8l+x3711TIbd4tj2Mv1F7
2jSZxavh/Ju3aj+uOrMHzo+In8l/MeUonD95vXuCrsMZOP/T3vLVGjcuwvkX
tNd4bAy4CufvCr+7Y67wTTj/dNGP1l9H7sD5J7iqfqVJP4DzDa3LZjf9fAjn
l65P6r25/TGc7yt9ZG1G7lM4X+vZ4u2aHs/h/EdfioXUmF/C+QuSDoWFPH4F
53883npy1643cL5soWVvTNE7OH/5HlPZGeof4Py1j9zmyLN9hPPNLMQFHL4j
+J2cSrP/PP4E55/8s+TctQOf4fwe+effPDd8gfNtUhYev9X/Fc7fpjJtPXv2
Nzh/s4hXz9mI73D+XLUywY1mP+B8rozEbl31n3C+o2q7jJvwLzg/lUU1rOY9
gs8j3NTife83nL/QOTzaYu8fOP//+zTPg9P/wvkPTpvqPG75B+evP1mzXSnp
P5zfUH1w9l8NBgcYX2Exw4YfMxD8pRx3zx9kY4TzX7NKZl2vRfA1RCbe+P0G
wVfblXEwJ5UJzuecd3fr6tsI/uNJfXU/PZnh/Dr5+QcnH0TwBfa+vmFjyALn
t8+4+nvzPAT/ALf8zHJRVjj/ff8SLq8WBP+KVB+j6iEEf8fS8h///yP4AGhT
ve8=
             "]]}, Annotation[#, "Charting`Private`Tag#1"]& ]}, {}}, {
        "WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       StyleBox[
        DynamicBox[
         (Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
              Annotation[{
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Hue[4], 
                 Thickness[0.001], 
                 Dashing[{Small, Small}]], 
                Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc/uYE77p2u8l+x3711TIbd4tj2Mv1F7
2jSZxavh/Ju3aj+uOrMHzo+In8l/MeUonD95vXuCrsMZOP/T3vLVGjcuwvkX
tNd4bAy4CufvCr+7Y67wTTj/dNGP1l9H7sD5J7iqfqVJP4DzDa3LZjf9fAjn
l65P6r25/TGc7yt9ZG1G7lM4X+vZ4u2aHs/h/EdfioXUmF/C+QuSDoWFPH4F
53883npy1643cL5soWVvTNE7OH/5HlPZGeof4Py1j9zmyLN9hPPNLMQFHL4j
+J2cSrP/PP4E55/8s+TctQOf4fwe+effPDd8gfNtUhYev9X/Fc7fpjJtPXv2
Nzh/s4hXz9mI73D+XLUywY1mP+B8rozEbl31n3C+o2q7jJvwLzg/lUU1rOY9
gs8j3NTife83nL/QOTzaYu8fOP//+zTPg9P/wvkPTpvqPG75B+evP1mzXSnp
P5zfUH1w9l8NBgcYX2Exw4YfMxD8pRx3zx9kY4TzX7NKZl2vRfA1RCbe+P0G
wVfblXEwJ5UJzuecd3fr6tsI/uNJfXU/PZnh/Dr5+QcnH0TwBfa+vmFjyALn
t8+4+nvzPAT/ALf8zHJRVjj/ff8SLq8WBP+KVB+j6iEEf8fS8h///yP4AGhT
ve8=
                 "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0, 2.75}, {0., 0.5641894089598268}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
              "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
              GoldenRatio^(-1), "DefaultStyle" -> {
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Hue[4], 
                 Thickness[0.001], 
                 Dashing[{Small, Small}]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0, 2.75}, {0., 0.5641894089598268}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                Hue[4], 
                Thickness[0.001], 
                Dashing[{Small, Small}]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>], 
         ImageSizeCache -> {{4.503599627370496*^15, -4.503599627370496*^15}, {
          4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
        False]}, 
      Annotation[{{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Hue[4], 
             Thickness[0.001], 
             Dashing[{Small, Small}]], 
            Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc/uYE77p2u8l+x3711TIbd4tj2Mv1F7
2jSZxavh/Ju3aj+uOrMHzo+In8l/MeUonD95vXuCrsMZOP/T3vLVGjcuwvkX
tNd4bAy4CufvCr+7Y67wTTj/dNGP1l9H7sD5J7iqfqVJP4DzDa3LZjf9fAjn
l65P6r25/TGc7yt9ZG1G7lM4X+vZ4u2aHs/h/EdfioXUmF/C+QuSDoWFPH4F
53883npy1643cL5soWVvTNE7OH/5HlPZGeof4Py1j9zmyLN9hPPNLMQFHL4j
+J2cSrP/PP4E55/8s+TctQOf4fwe+effPDd8gfNtUhYev9X/Fc7fpjJtPXv2
Nzh/s4hXz9mI73D+XLUywY1mP+B8rozEbl31n3C+o2q7jJvwLzg/lUU1rOY9
gs8j3NTife83nL/QOTzaYu8fOP//+zTPg9P/wvkPTpvqPG75B+evP1mzXSnp
P5zfUH1w9l8NBgcYX2Exw4YfMxD8pRx3zx9kY4TzX7NKZl2vRfA1RCbe+P0G
wVfblXEwJ5UJzuecd3fr6tsI/uNJfXU/PZnh/Dr5+QcnH0TwBfa+vmFjyALn
t8+4+nvzPAT/ALf8zHJRVjj/ff8SLq8WBP+KVB+j6iEEf8fS8h///yP4AGhT
ve8=
             "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0, 2.75}, {0., 0.5641894089598268}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Hue[4], 
             Thickness[0.001], 
             Dashing[{Small, Small}]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
     InterpretationBox[{
       TagBox[{{{}, {}, 
          TagBox[{
            Hue[
             NCache[
              Rational[40, 9], 4.444444444444445]], 
            Thickness[0.001], 
            Opacity[1.], 
            Dashing[{Small, Small}], 
            LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc/un8Kdvd+nXLDfvXdNhdzi2fYw/kbt
adNkFq+G82/eqv246sweOD8ifib/xZSjcP7k9e4Jug5n4PxPe8tXa9y4COdf
0F7jsTHgKpy/K/zujrnCN+H800U/Wn8duQPnn+Cq+pUm/QDON7Qum9308yGc
X7o+qffm9sdwvq/0kbUZuU/hfK1ni7drejyH8x99KRZSY34J5y9IOhQW8vgV
nP/xeOvJXbvewPmyhZa9MUXv4Pzle0xlZ6h/gPPXPnKbI8/2Ec43sxAXcPiO
4HdyKs3+8/gTnH/yz5Jz1w58hvN75J9/89zwBc63SVl4/Fb/Vzh/m8q09ezZ
3+D8zSJePWcjvsP5c9XKBDea/YDzuTISu3XVf8L5jqrtMm7Cv+D8VBbVsJr3
CD6PcFOL973fcP5C5/Boi71/4Pz/79M8D07/C+c/OG2q87jlH5y//mTNdqWk
/3B+Q/XB2X81GBxgfIXFDBt+zEDwl3LcPX+QjRHOf80qmXW9FsHXEJl44/cb
BF9tV8bBnFQmOJ9z3t2tq28j+I8n9dX99GSG8+vk5x+cfBDBF9j7+oaNIQuc
3z7j6u/N8xD8A9zyM8tFWeH89/1LuLxaEPwrUn2MqocQ/B1Ly3/8/4/gAwA/
D+Mb
             "]]}, Annotation[#, "Charting`Private`Tag#1"]& ]}, {}}, {
        "WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       StyleBox[
        DynamicBox[
         (Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
              Annotation[{
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[40, 9]], 
                 Thickness[0.001], 
                 Dashing[{Small, Small}]], 
                Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc/un8Kdvd+nXLDfvXdNhdzi2fYw/kbt
adNkFq+G82/eqv246sweOD8ifib/xZSjcP7k9e4Jug5n4PxPe8tXa9y4COdf
0F7jsTHgKpy/K/zujrnCN+H800U/Wn8duQPnn+Cq+pUm/QDON7Qum9308yGc
X7o+qffm9sdwvq/0kbUZuU/hfK1ni7drejyH8x99KRZSY34J5y9IOhQW8vgV
nP/xeOvJXbvewPmyhZa9MUXv4Pzle0xlZ6h/gPPXPnKbI8/2Ec43sxAXcPiO
4HdyKs3+8/gTnH/yz5Jz1w58hvN75J9/89zwBc63SVl4/Fb/Vzh/m8q09ezZ
3+D8zSJePWcjvsP5c9XKBDea/YDzuTISu3XVf8L5jqrtMm7Cv+D8VBbVsJr3
CD6PcFOL973fcP5C5/Boi71/4Pz/79M8D07/C+c/OG2q87jlH5y//mTNdqWk
/3B+Q/XB2X81GBxgfIXFDBt+zEDwl3LcPX+QjRHOf80qmXW9FsHXEJl44/cb
BF9tV8bBnFQmOJ9z3t2tq28j+I8n9dX99GSG8+vk5x+cfBDBF9j7+oaNIQuc
3z7j6u/N8xD8A9zyM8tFWeH89/1LuLxaEPwrUn2MqocQ/B1Ly3/8/4/gAwA/
D+Mb
                 "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0, 2.75}, {0., 0.5181845386696577}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
              "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
              GoldenRatio^(-1), "DefaultStyle" -> {
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[40, 9]], 
                 Thickness[0.001], 
                 Dashing[{Small, Small}]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0, 2.75}, {0., 0.5181845386696577}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                Hue[
                 Rational[40, 9]], 
                Thickness[0.001], 
                Dashing[{Small, Small}]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>], 
         ImageSizeCache -> {{4.503599627370496*^15, -4.503599627370496*^15}, {
          4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
        False]}, 
      Annotation[{{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Hue[
              Rational[40, 9]], 
             Thickness[0.001], 
             Dashing[{Small, Small}]], 
            Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc/un8Kdvd+nXLDfvXdNhdzi2fYw/kbt
adNkFq+G82/eqv246sweOD8ifib/xZSjcP7k9e4Jug5n4PxPe8tXa9y4COdf
0F7jsTHgKpy/K/zujrnCN+H800U/Wn8duQPnn+Cq+pUm/QDON7Qum9308yGc
X7o+qffm9sdwvq/0kbUZuU/hfK1ni7drejyH8x99KRZSY34J5y9IOhQW8vgV
nP/xeOvJXbvewPmyhZa9MUXv4Pzle0xlZ6h/gPPXPnKbI8/2Ec43sxAXcPiO
4HdyKs3+8/gTnH/yz5Jz1w58hvN75J9/89zwBc63SVl4/Fb/Vzh/m8q09ezZ
3+D8zSJePWcjvsP5c9XKBDea/YDzuTISu3XVf8L5jqrtMm7Cv+D8VBbVsJr3
CD6PcFOL973fcP5C5/Boi71/4Pz/79M8D07/C+c/OG2q87jlH5y//mTNdqWk
/3B+Q/XB2X81GBxgfIXFDBt+zEDwl3LcPX+QjRHOf80qmXW9FsHXEJl44/cb
BF9tV8bBnFQmOJ9z3t2tq28j+I8n9dX99GSG8+vk5x+cfBDBF9j7+oaNIQuc
3z7j6u/N8xD8A9zyM8tFWeH89/1LuLxaEPwrUn2MqocQ/B1Ly3/8/4/gAwA/
D+Mb
             "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0, 2.75}, {0., 0.5181845386696577}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Hue[
              Rational[40, 9]], 
             Thickness[0.001], 
             Dashing[{Small, Small}]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
     InterpretationBox[{
       TagBox[{{{}, {}, 
          TagBox[{
            Hue[
             NCache[
              Rational[44, 9], 4.888888888888889]], 
            Thickness[0.001], 
            Opacity[1.], 
            Dashing[{Small, Small}], 
            LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc/O8Jv+lhvM5+x3711TIbd4tj2Mv1F7
2jSZxavh/Ju3aj+uOrMHzo+In8l/MeUonD95vXuCrsMZOP/T3vLVGjcuwvkX
tNd4bAy4CufvCr+7Y67wTTj/dNGP1l9H7sD5J7iqfqVJP4DzDa3LZjf9fAjn
l65P6r25/TGc7yt9ZG1G7lM4X+vZ4u2aHs/h/EdfioXUmF/C+QuSDoWFPH4F
53883npy1643cL5soWVvTNE7OH/5HlPZGeof4Py1j9zmyLN9hPPNLMQFHL4j
+J2cSrP/PP4E55/8s+TctQOf4fwe+effPDd8gfNtUhYev9X/Fc7fpjJtPXv2
Nzh/s4hXz9mI73D+XLUywY1mP+B8rozEbl31n3C+o2q7jJvwLzg/lUU1rOY9
gs8j3NTife83nL/QOTzaYu8fOP//+zTPg9P/wvkPTpvqPG75B+evP1mzXSnp
P5zfUH1w9l8NBgcYX2Exw4YfMxD8pRx3zx9kY4TzX7NKZl2vRfA1RCbe+P0G
wVfblXEwJ5UJzuecd3fr6tsI/uNJfXU/PZnh/Dr5+QcnH0TwBfa+vmFjyALn
t8+4+nvzPAT/ALf8zHJRVjj/ff8SLq8WBP+KVB+j6iEEf8fS8h///yP4ACwC
m88=
             "]]}, Annotation[#, "Charting`Private`Tag#1"]& ]}, {}}, {
        "WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       StyleBox[
        DynamicBox[
         (Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
              Annotation[{
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[44, 9]], 
                 Thickness[0.001], 
                 Dashing[{Small, Small}]], 
                Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc/O8Jv+lhvM5+x3711TIbd4tj2Mv1F7
2jSZxavh/Ju3aj+uOrMHzo+In8l/MeUonD95vXuCrsMZOP/T3vLVGjcuwvkX
tNd4bAy4CufvCr+7Y67wTTj/dNGP1l9H7sD5J7iqfqVJP4DzDa3LZjf9fAjn
l65P6r25/TGc7yt9ZG1G7lM4X+vZ4u2aHs/h/EdfioXUmF/C+QuSDoWFPH4F
53883npy1643cL5soWVvTNE7OH/5HlPZGeof4Py1j9zmyLN9hPPNLMQFHL4j
+J2cSrP/PP4E55/8s+TctQOf4fwe+effPDd8gfNtUhYev9X/Fc7fpjJtPXv2
Nzh/s4hXz9mI73D+XLUywY1mP+B8rozEbl31n3C+o2q7jJvwLzg/lUU1rOY9
gs8j3NTife83nL/QOTzaYu8fOP//+zTPg9P/wvkPTpvqPG75B+evP1mzXSnp
P5zfUH1w9l8NBgcYX2Exw4YfMxD8pRx3zx9kY4TzX7NKZl2vRfA1RCbe+P0G
wVfblXEwJ5UJzuecd3fr6tsI/uNJfXU/PZnh/Dr5+QcnH0TwBfa+vmFjyALn
t8+4+nvzPAT/ALf8zHJRVjj/ff8SLq8WBP+KVB+j6iEEf8fS8h///yP4ACwC
m88=
                 "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0, 2.75}, {0., 0.46898477169438296`}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
              "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
              GoldenRatio^(-1), "DefaultStyle" -> {
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[44, 9]], 
                 Thickness[0.001], 
                 Dashing[{Small, Small}]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0, 2.75}, {0., 0.46898477169438296`}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                Hue[
                 Rational[44, 9]], 
                Thickness[0.001], 
                Dashing[{Small, Small}]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>], 
         ImageSizeCache -> {{4.503599627370496*^15, -4.503599627370496*^15}, {
          4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
        False]}, 
      Annotation[{{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Hue[
              Rational[44, 9]], 
             Thickness[0.001], 
             Dashing[{Small, Small}]], 
            Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc/O8Jv+lhvM5+x3711TIbd4tj2Mv1F7
2jSZxavh/Ju3aj+uOrMHzo+In8l/MeUonD95vXuCrsMZOP/T3vLVGjcuwvkX
tNd4bAy4CufvCr+7Y67wTTj/dNGP1l9H7sD5J7iqfqVJP4DzDa3LZjf9fAjn
l65P6r25/TGc7yt9ZG1G7lM4X+vZ4u2aHs/h/EdfioXUmF/C+QuSDoWFPH4F
53883npy1643cL5soWVvTNE7OH/5HlPZGeof4Py1j9zmyLN9hPPNLMQFHL4j
+J2cSrP/PP4E55/8s+TctQOf4fwe+effPDd8gfNtUhYev9X/Fc7fpjJtPXv2
Nzh/s4hXz9mI73D+XLUywY1mP+B8rozEbl31n3C+o2q7jJvwLzg/lUU1rOY9
gs8j3NTife83nL/QOTzaYu8fOP//+zTPg9P/wvkPTpvqPG75B+evP1mzXSnp
P5zfUH1w9l8NBgcYX2Exw4YfMxD8pRx3zx9kY4TzX7NKZl2vRfA1RCbe+P0G
wVfblXEwJ5UJzuecd3fr6tsI/uNJfXU/PZnh/Dr5+QcnH0TwBfa+vmFjyALn
t8+4+nvzPAT/ALf8zHJRVjj/ff8SLq8WBP+KVB+j6iEEf8fS8h///yP4ACwC
m88=
             "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0, 2.75}, {0., 0.46898477169438296`}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Hue[
              Rational[44, 9]], 
             Thickness[0.001], 
             Dashing[{Small, Small}]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
     InterpretationBox[{
       TagBox[{{{}, {}, 
          TagBox[{
            Hue[
             NCache[
              Rational[16, 3], 5.333333333333333]], 
            Thickness[0.001], 
            Opacity[1.], 
            Dashing[{Small, Small}], 
            LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc/O4kOdYvK6U/a7966pkFs82x7G36g9
bZrM4tVw/s1btR9XndkD50fEz+S/mHIUzp+83j1B1+EMnP9pb/lqjRsX4fwL
2ms8NgZchfN3hd/dMVf4Jpx/uuhH668jd+D8E1xVv9KkH8D5htZls5t+PoTz
S9cn9d7c/hjO95U+sjYj9ymcr/Vs8XZNj+dw/qMvxUJqzC/h/AVJh8JCHr+C
8z8ebz25a9cbOF+20LI3pugdnL98j6nsDPUPcP7aR25z5Nk+wvlmFuICDt8R
/E5Opdl/Hn+C80/+WXLu2oHPcH6P/PNvnhu+wPk2KQuP3+r/CudvU5m2nj37
G5y/WcSr52zEdzh/rlqZ4EazH3A+V0Zit676TzjfUbVdxk34F5yfyqIaVvMe
wecRbmrxvvcbzl/oHB5tsfcPnP//fZrnwel/4fwHp011Hrf8g/PXn6zZrpT0
H85vqD44+68GgwOMr7CYYcOPGQj+Uo675w+yMcL5r1kls67XIvgaIhNv/H6D
4KvtyjiYk8oE53POu7t19W0E//Gkvrqfnsxwfp38/IOTDyL4Antf37AxZIHz
22dc/b15HoJ/gFt+ZrkoK5z/vn8Jl1cLgn9Fqo9R9RCCv2Np+Y///xF8AIAg
mFs=
             "]]}, Annotation[#, "Charting`Private`Tag#1"]& ]}, {}}, {
        "WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       StyleBox[
        DynamicBox[
         (Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
              Annotation[{
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[16, 3]], 
                 Thickness[0.001], 
                 Dashing[{Small, Small}]], 
                Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc/O4kOdYvK6U/a7966pkFs82x7G36g9
bZrM4tVw/s1btR9XndkD50fEz+S/mHIUzp+83j1B1+EMnP9pb/lqjRsX4fwL
2ms8NgZchfN3hd/dMVf4Jpx/uuhH668jd+D8E1xVv9KkH8D5htZls5t+PoTz
S9cn9d7c/hjO95U+sjYj9ymcr/Vs8XZNj+dw/qMvxUJqzC/h/AVJh8JCHr+C
8z8ebz25a9cbOF+20LI3pugdnL98j6nsDPUPcP7aR25z5Nk+wvlmFuICDt8R
/E5Opdl/Hn+C80/+WXLu2oHPcH6P/PNvnhu+wPk2KQuP3+r/CudvU5m2nj37
G5y/WcSr52zEdzh/rlqZ4EazH3A+V0Zit676TzjfUbVdxk34F5yfyqIaVvMe
wecRbmrxvvcbzl/oHB5tsfcPnP//fZrnwel/4fwHp011Hrf8g/PXn6zZrpT0
H85vqD44+68GgwOMr7CYYcOPGQj+Uo675w+yMcL5r1kls67XIvgaIhNv/H6D
4KvtyjiYk8oE53POu7t19W0E//Gkvrqfnsxwfp38/IOTDyL4Antf37AxZIHz
22dc/b15HoJ/gFt+ZrkoK5z/vn8Jl1cLgn9Fqo9R9RCCv2Np+Y///xF8AIAg
mFs=
                 "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0, 2.75}, {0., 0.41689375182227506`}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
              "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
              GoldenRatio^(-1), "DefaultStyle" -> {
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[16, 3]], 
                 Thickness[0.001], 
                 Dashing[{Small, Small}]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0, 2.75}, {0., 0.41689375182227506`}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                Hue[
                 Rational[16, 3]], 
                Thickness[0.001], 
                Dashing[{Small, Small}]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>], 
         ImageSizeCache -> {{4.503599627370496*^15, -4.503599627370496*^15}, {
          4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
        False]}, 
      Annotation[{{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Hue[
              Rational[16, 3]], 
             Thickness[0.001], 
             Dashing[{Small, Small}]], 
            Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc/O4kOdYvK6U/a7966pkFs82x7G36g9
bZrM4tVw/s1btR9XndkD50fEz+S/mHIUzp+83j1B1+EMnP9pb/lqjRsX4fwL
2ms8NgZchfN3hd/dMVf4Jpx/uuhH668jd+D8E1xVv9KkH8D5htZls5t+PoTz
S9cn9d7c/hjO95U+sjYj9ymcr/Vs8XZNj+dw/qMvxUJqzC/h/AVJh8JCHr+C
8z8ebz25a9cbOF+20LI3pugdnL98j6nsDPUPcP7aR25z5Nk+wvlmFuICDt8R
/E5Opdl/Hn+C80/+WXLu2oHPcH6P/PNvnhu+wPk2KQuP3+r/CudvU5m2nj37
G5y/WcSr52zEdzh/rlqZ4EazH3A+V0Zit676TzjfUbVdxk34F5yfyqIaVvMe
wecRbmrxvvcbzl/oHB5tsfcPnP//fZrnwel/4fwHp011Hrf8g/PXn6zZrpT0
H85vqD44+68GgwOMr7CYYcOPGQj+Uo675w+yMcL5r1kls67XIvgaIhNv/H6D
4KvtyjiYk8oE53POu7t19W0E//Gkvrqfnsxwfp38/IOTDyL4Antf37AxZIHz
22dc/b15HoJ/gFt+ZrkoK5z/vn8Jl1cLgn9Fqo9R9RCCv2Np+Y///xF8AIAg
mFs=
             "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0, 2.75}, {0., 0.41689375182227506`}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Hue[
              Rational[16, 3]], 
             Thickness[0.001], 
             Dashing[{Small, Small}]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
     InterpretationBox[{
       TagBox[{{{}, {}, 
          TagBox[{
            Hue[
             NCache[
              Rational[52, 9], 5.777777777777778]], 
            Thickness[0.001], 
            Opacity[1.], 
            Dashing[{Small, Small}], 
            LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc/OyWE+9xm94/a7966pkFs82x7G36g9
bZrM4tVw/s1btR9XndkD50fEz+S/mHIUzp+83j1B1+EMnP9pb/lqjRsX4fwL
2ms8NgZchfN3hd/dMVf4Jpx/uuhH668jd+D8E1xVv9KkH8D5htZls5t+PoTz
S9cn9d7c/hjO95U+sjYj9ymcr/Vs8XZNj+dw/qMvxUJqzC/h/AVJh8JCHr+C
8z8ebz25a9cbOF+20LI3pugdnL98j6nsDPUPcP7aR25z5Nk+wvlmFuICDt8R
/E5Opdl/Hn+C80/+WXLu2oHPcH6P/PNvnhu+wPk2KQuP3+r/CudvU5m2nj37
G5y/WcSr52zEdzh/rlqZ4EazH3A+V0Zit676TzjfUbVdxk34F5yfyqIaVvMe
wecRbmrxvvcbzl/oHB5tsfcPnP//fZrnwel/4fwHp011Hrf8g/PXn6zZrpT0
H85vqD44+68GgwOMr7CYYcOPGQj+Uo675w+yMcL5r1kls67XIvgaIhNv/H6D
4KvtyjiYk8oE53POu7t19W0E//Gkvrqfnsxwfp38/IOTDyL4Antf37AxZIHz
22dc/b15HoJ/gFt+ZrkoK5z/vn8Jl1cLgn9Fqo9R9RCCv2Np+Y///xF8ABJD
c5c=
             "]]}, Annotation[#, "Charting`Private`Tag#1"]& ]}, {}}, {
        "WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       StyleBox[
        DynamicBox[
         (Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
              Annotation[{
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[52, 9]], 
                 Thickness[0.001], 
                 Dashing[{Small, Small}]], 
                Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc/OyWE+9xm94/a7966pkFs82x7G36g9
bZrM4tVw/s1btR9XndkD50fEz+S/mHIUzp+83j1B1+EMnP9pb/lqjRsX4fwL
2ms8NgZchfN3hd/dMVf4Jpx/uuhH668jd+D8E1xVv9KkH8D5htZls5t+PoTz
S9cn9d7c/hjO95U+sjYj9ymcr/Vs8XZNj+dw/qMvxUJqzC/h/AVJh8JCHr+C
8z8ebz25a9cbOF+20LI3pugdnL98j6nsDPUPcP7aR25z5Nk+wvlmFuICDt8R
/E5Opdl/Hn+C80/+WXLu2oHPcH6P/PNvnhu+wPk2KQuP3+r/CudvU5m2nj37
G5y/WcSr52zEdzh/rlqZ4EazH3A+V0Zit676TzjfUbVdxk34F5yfyqIaVvMe
wecRbmrxvvcbzl/oHB5tsfcPnP//fZrnwel/4fwHp011Hrf8g/PXn6zZrpT0
H85vqD44+68GgwOMr7CYYcOPGQj+Uo675w+yMcL5r1kls67XIvgaIhNv/H6D
4KvtyjiYk8oE53POu7t19W0E//Gkvrqfnsxwfp38/IOTDyL4Antf37AxZIHz
22dc/b15HoJ/gFt+ZrkoK5z/vn8Jl1cLgn9Fqo9R9RCCv2Np+Y///xF8ABJD
c5c=
                 "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0, 2.75}, {0., 0.36223126540153683`}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
              "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
              GoldenRatio^(-1), "DefaultStyle" -> {
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[52, 9]], 
                 Thickness[0.001], 
                 Dashing[{Small, Small}]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0, 2.75}, {0., 0.36223126540153683`}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                Hue[
                 Rational[52, 9]], 
                Thickness[0.001], 
                Dashing[{Small, Small}]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>], 
         ImageSizeCache -> {{4.503599627370496*^15, -4.503599627370496*^15}, {
          4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
        False]}, 
      Annotation[{{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Hue[
              Rational[52, 9]], 
             Thickness[0.001], 
             Dashing[{Small, Small}]], 
            Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc/OyWE+9xm94/a7966pkFs82x7G36g9
bZrM4tVw/s1btR9XndkD50fEz+S/mHIUzp+83j1B1+EMnP9pb/lqjRsX4fwL
2ms8NgZchfN3hd/dMVf4Jpx/uuhH668jd+D8E1xVv9KkH8D5htZls5t+PoTz
S9cn9d7c/hjO95U+sjYj9ymcr/Vs8XZNj+dw/qMvxUJqzC/h/AVJh8JCHr+C
8z8ebz25a9cbOF+20LI3pugdnL98j6nsDPUPcP7aR25z5Nk+wvlmFuICDt8R
/E5Opdl/Hn+C80/+WXLu2oHPcH6P/PNvnhu+wPk2KQuP3+r/CudvU5m2nj37
G5y/WcSr52zEdzh/rlqZ4EazH3A+V0Zit676TzjfUbVdxk34F5yfyqIaVvMe
wecRbmrxvvcbzl/oHB5tsfcPnP//fZrnwel/4fwHp011Hrf8g/PXn6zZrpT0
H85vqD44+68GgwOMr7CYYcOPGQj+Uo675w+yMcL5r1kls67XIvgaIhNv/H6D
4KvtyjiYk8oE53POu7t19W0E//Gkvrqfnsxwfp38/IOTDyL4Antf37AxZIHz
22dc/b15HoJ/gFt+ZrkoK5z/vn8Jl1cLgn9Fqo9R9RCCv2Np+Y///xF8ABJD
c5c=
             "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0, 2.75}, {0., 0.36223126540153683`}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Hue[
              Rational[52, 9]], 
             Thickness[0.001], 
             Dashing[{Small, Small}]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
     InterpretationBox[{
       TagBox[{{{}, {}, 
          TagBox[{
            Hue[
             NCache[
              Rational[56, 9], 6.222222222222222]], 
            Thickness[0.001], 
            Opacity[1.], 
            Dashing[{Small, Small}], 
            LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc/O9No614Vdh+13711TIbd4tj2Mv1F7
2jSZxavh/Ju3aj+uOrMHzo+In8l/MeUonD95vXuCrsMZOP/T3vLVGjcuwvkX
tNd4bAy4CufvCr+7Y67wTTj/dNGP1l9H7sD5J7iqfqVJP4DzDa3LZjf9fAjn
l65P6r25/TGc7yt9ZG1G7lM4X+vZ4u2aHs/h/EdfioXUmF/C+QuSDoWFPH4F
53883npy1643cL5soWVvTNE7OH/5HlPZGeof4Py1j9zmyLN9hPPNLMQFHL4j
+J2cSrP/PP4E55/8s+TctQOf4fwe+effPDd8gfNtUhYev9X/Fc7fpjJtPXv2
Nzh/s4hXz9mI73D+XLUywY1mP+B8rozEbl31n3C+o2q7jJvwLzg/lUU1rOY9
gs8j3NTife83nL/QOTzaYu8fOP//+zTPg9P/wvkPTpvqPG75B+evP1mzXSnp
P5zfUH1w9l8NBgcYX2Exw4YfMxD8pRx3zx9kY4TzX7NKZl2vRfA1RCbe+P0G
wVfblXEwJ5UJzuecd3fr6tsI/uNJfXU/PZnh/Dr5+QcnH0TwBfa+vmFjyALn
t8+4+nvzPAT/ALf8zHJRVjj/ff8SLq8WBP+KVB+j6iEEf8fS8h///yP4AMUY
p2M=
             "]]}, Annotation[#, "Charting`Private`Tag#1"]& ]}, {}}, {
        "WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       StyleBox[
        DynamicBox[
         (Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
              Annotation[{
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[56, 9]], 
                 Thickness[0.001], 
                 Dashing[{Small, Small}]], 
                Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc/O9No614Vdh+13711TIbd4tj2Mv1F7
2jSZxavh/Ju3aj+uOrMHzo+In8l/MeUonD95vXuCrsMZOP/T3vLVGjcuwvkX
tNd4bAy4CufvCr+7Y67wTTj/dNGP1l9H7sD5J7iqfqVJP4DzDa3LZjf9fAjn
l65P6r25/TGc7yt9ZG1G7lM4X+vZ4u2aHs/h/EdfioXUmF/C+QuSDoWFPH4F
53883npy1643cL5soWVvTNE7OH/5HlPZGeof4Py1j9zmyLN9hPPNLMQFHL4j
+J2cSrP/PP4E55/8s+TctQOf4fwe+effPDd8gfNtUhYev9X/Fc7fpjJtPXv2
Nzh/s4hXz9mI73D+XLUywY1mP+B8rozEbl31n3C+o2q7jJvwLzg/lUU1rOY9
gs8j3NTife83nL/QOTzaYu8fOP//+zTPg9P/wvkPTpvqPG75B+evP1mzXSnp
P5zfUH1w9l8NBgcYX2Exw4YfMxD8pRx3zx9kY4TzX7NKZl2vRfA1RCbe+P0G
wVfblXEwJ5UJzuecd3fr6tsI/uNJfXU/PZnh/Dr5+QcnH0TwBfa+vmFjyALn
t8+4+nvzPAT/ALf8zHJRVjj/ff8SLq8WBP+KVB+j6iEEf8fS8h///yP4AMUY
p2M=
                 "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0, 2.75}, {0., 0.3053363018510454}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
              "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
              GoldenRatio^(-1), "DefaultStyle" -> {
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[56, 9]], 
                 Thickness[0.001], 
                 Dashing[{Small, Small}]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0, 2.75}, {0., 0.3053363018510454}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                Hue[
                 Rational[56, 9]], 
                Thickness[0.001], 
                Dashing[{Small, Small}]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>], 
         ImageSizeCache -> {{4.503599627370496*^15, -4.503599627370496*^15}, {
          4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
        False]}, 
      Annotation[{{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Hue[
              Rational[56, 9]], 
             Thickness[0.001], 
             Dashing[{Small, Small}]], 
            Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc/O9No614Vdh+13711TIbd4tj2Mv1F7
2jSZxavh/Ju3aj+uOrMHzo+In8l/MeUonD95vXuCrsMZOP/T3vLVGjcuwvkX
tNd4bAy4CufvCr+7Y67wTTj/dNGP1l9H7sD5J7iqfqVJP4DzDa3LZjf9fAjn
l65P6r25/TGc7yt9ZG1G7lM4X+vZ4u2aHs/h/EdfioXUmF/C+QuSDoWFPH4F
53883npy1643cL5soWVvTNE7OH/5HlPZGeof4Py1j9zmyLN9hPPNLMQFHL4j
+J2cSrP/PP4E55/8s+TctQOf4fwe+effPDd8gfNtUhYev9X/Fc7fpjJtPXv2
Nzh/s4hXz9mI73D+XLUywY1mP+B8rozEbl31n3C+o2q7jJvwLzg/lUU1rOY9
gs8j3NTife83nL/QOTzaYu8fOP//+zTPg9P/wvkPTpvqPG75B+evP1mzXSnp
P5zfUH1w9l8NBgcYX2Exw4YfMxD8pRx3zx9kY4TzX7NKZl2vRfA1RCbe+P0G
wVfblXEwJ5UJzuecd3fr6tsI/uNJfXU/PZnh/Dr5+QcnH0TwBfa+vmFjyALn
t8+4+nvzPAT/ALf8zHJRVjj/ff8SLq8WBP+KVB+j6iEEf8fS8h///yP4AMUY
p2M=
             "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0, 2.75}, {0., 0.3053363018510454}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Hue[
              Rational[56, 9]], 
             Thickness[0.001], 
             Dashing[{Small, Small}]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
     InterpretationBox[{
       TagBox[{{{}, {}, 
          TagBox[{
            Hue[
             NCache[
              Rational[20, 3], 6.666666666666667]], 
            Thickness[0.001], 
            Opacity[1.], 
            Dashing[{Small, Small}], 
            LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc8ubNIeL5v+/fa7966pkFs82x7G36g9
bZrM4tVw/s1btR9XndkD50fEz+S/mHIUzp+83j1B1+EMnP9pb/lqjRsX4fwL
2ms8NgZchfN3hd/dMVf4Jpx/uuhH668jd+D8E1xVv9KkH8D5htZls5t+PoTz
S9cn9d7c/hjO95U+sjYj9ymcr/Vs8XZNj+dw/qMvxUJqzC/h/AVJh8JCHr+C
8z8ebz25a9cbOF+20LI3pugdnL98j6nsDPUPcP7aR25z5Nk+wvlmFuICDt8R
/E5Opdl/Hn+C80/+WXLu2oHPcH6P/PNvnhu+wPk2KQuP3+r/CudvU5m2nj37
G5y/WcSr52zEdzh/rlqZ4EazH3A+V0Zit676TzjfUbVdxk34F5yfyqIaVvMe
wecRbmrxvvcbzl/oHB5tsfcPnP//fZrnwel/4fwHp011Hrf8g/PXn6zZrpT0
H85vqD44+68GgwOMr7CYYcOPGQj+Uo675w+yMcL5r1kls67XIvgaIhNv/H6D
4KvtyjiYk8oE53POu7t19W0E//Gkvrqfnsxwfp38/IOTDyL4Antf37AxZIHz
22dc/b15HoJ/gFt+ZrkoK5z/vn8Jl1cLgn9Fqo9R9RCCv2Np+Y///xF8AM/O
j9M=
             "]]}, Annotation[#, "Charting`Private`Tag#1"]& ]}, {}}, {
        "WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       StyleBox[
        DynamicBox[
         (Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
              Annotation[{
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[20, 3]], 
                 Thickness[0.001], 
                 Dashing[{Small, Small}]], 
                Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc8ubNIeL5v+/fa7966pkFs82x7G36g9
bZrM4tVw/s1btR9XndkD50fEz+S/mHIUzp+83j1B1+EMnP9pb/lqjRsX4fwL
2ms8NgZchfN3hd/dMVf4Jpx/uuhH668jd+D8E1xVv9KkH8D5htZls5t+PoTz
S9cn9d7c/hjO95U+sjYj9ymcr/Vs8XZNj+dw/qMvxUJqzC/h/AVJh8JCHr+C
8z8ebz25a9cbOF+20LI3pugdnL98j6nsDPUPcP7aR25z5Nk+wvlmFuICDt8R
/E5Opdl/Hn+C80/+WXLu2oHPcH6P/PNvnhu+wPk2KQuP3+r/CudvU5m2nj37
G5y/WcSr52zEdzh/rlqZ4EazH3A+V0Zit676TzjfUbVdxk34F5yfyqIaVvMe
wecRbmrxvvcbzl/oHB5tsfcPnP//fZrnwel/4fwHp011Hrf8g/PXn6zZrpT0
H85vqD44+68GgwOMr7CYYcOPGQj+Uo675w+yMcL5r1kls67XIvgaIhNv/H6D
4KvtyjiYk8oE53POu7t19W0E//Gkvrqfnsxwfp38/IOTDyL4Antf37AxZIHz
22dc/b15HoJ/gFt+ZrkoK5z/vn8Jl1cLgn9Fqo9R9RCCv2Np+Y///xF8AM/O
j9M=
                 "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0, 2.75}, {0., 0.2465587010311931}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
              "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
              GoldenRatio^(-1), "DefaultStyle" -> {
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[20, 3]], 
                 Thickness[0.001], 
                 Dashing[{Small, Small}]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0, 2.75}, {0., 0.2465587010311931}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                Hue[
                 Rational[20, 3]], 
                Thickness[0.001], 
                Dashing[{Small, Small}]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>], 
         ImageSizeCache -> {{4.503599627370496*^15, -4.503599627370496*^15}, {
          4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
        False]}, 
      Annotation[{{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Hue[
              Rational[20, 3]], 
             Thickness[0.001], 
             Dashing[{Small, Small}]], 
            Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc8ubNIeL5v+/fa7966pkFs82x7G36g9
bZrM4tVw/s1btR9XndkD50fEz+S/mHIUzp+83j1B1+EMnP9pb/lqjRsX4fwL
2ms8NgZchfN3hd/dMVf4Jpx/uuhH668jd+D8E1xVv9KkH8D5htZls5t+PoTz
S9cn9d7c/hjO95U+sjYj9ymcr/Vs8XZNj+dw/qMvxUJqzC/h/AVJh8JCHr+C
8z8ebz25a9cbOF+20LI3pugdnL98j6nsDPUPcP7aR25z5Nk+wvlmFuICDt8R
/E5Opdl/Hn+C80/+WXLu2oHPcH6P/PNvnhu+wPk2KQuP3+r/CudvU5m2nj37
G5y/WcSr52zEdzh/rlqZ4EazH3A+V0Zit676TzjfUbVdxk34F5yfyqIaVvMe
wecRbmrxvvcbzl/oHB5tsfcPnP//fZrnwel/4fwHp011Hrf8g/PXn6zZrpT0
H85vqD44+68GgwOMr7CYYcOPGQj+Uo675w+yMcL5r1kls67XIvgaIhNv/H6D
4KvtyjiYk8oE53POu7t19W0E//Gkvrqfnsxwfp38/IOTDyL4Antf37AxZIHz
22dc/b15HoJ/gFt+ZrkoK5z/vn8Jl1cLgn9Fqo9R9RCCv2Np+Y///xF8AM/O
j9M=
             "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0, 2.75}, {0., 0.2465587010311931}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Hue[
              Rational[20, 3]], 
             Thickness[0.001], 
             Dashing[{Small, Small}]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
     InterpretationBox[{
       TagBox[{{{}, {}, 
          TagBox[{
            Hue[
             NCache[
              Rational[64, 9], 7.111111111111111]], 
            Thickness[0.001], 
            Opacity[1.], 
            Dashing[{Small, Small}], 
            LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc/utfDnioLr2+13711TIbd4tj2Mv1F7
2jSZxavh/Ju3aj+uOrMHzo+In8l/MeUonD95vXuCrsMZOP/T3vLVGjcuwvkX
tNd4bAy4CufvCr+7Y67wTTj/dNGP1l9H7sD5J7iqfqVJP4DzDa3LZjf9fAjn
l65P6r25/TGc7yt9ZG1G7lM4X+vZ4u2aHs/h/EdfioXUmF/C+QuSDoWFPH4F
53883npy1643cL5soWVvTNE7OH/5HlPZGeof4Py1j9zmyLN9hPPNLMQFHL4j
+J2cSrP/PP4E55/8s+TctQOf4fwe+effPDd8gfNtUhYev9X/Fc7fpjJtPXv2
Nzh/s4hXz9mI73D+XLUywY1mP+B8rozEbl31n3C+o2q7jJvwLzg/lUU1rOY9
gs8j3NTife83nL/QOTzaYu8fOP//+zTPg9P/wvkPTpvqPG75B+evP1mzXSnp
P5zfUH1w9l8NBgcYX2Exw4YfMxD8pRx3zx9kY4TzX7NKZl2vRfA1RCbe+P0G
wVfblXEwJ5UJzuecd3fr6tsI/uNJfXU/PZnh/Dr5+QcnH0TwBfa+vmFjyALn
t8+4+nvzPAT/ALf8zHJRVjj/ff8SLq8WBP+KVB+j6iEEf8fS8h///yP4ADW7
wF8=
             "]]}, Annotation[#, "Charting`Private`Tag#1"]& ]}, {}}, {
        "WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       StyleBox[
        DynamicBox[
         (Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
              Annotation[{
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[64, 9]], 
                 Thickness[0.001], 
                 Dashing[{Small, Small}]], 
                Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc/utfDnioLr2+13711TIbd4tj2Mv1F7
2jSZxavh/Ju3aj+uOrMHzo+In8l/MeUonD95vXuCrsMZOP/T3vLVGjcuwvkX
tNd4bAy4CufvCr+7Y67wTTj/dNGP1l9H7sD5J7iqfqVJP4DzDa3LZjf9fAjn
l65P6r25/TGc7yt9ZG1G7lM4X+vZ4u2aHs/h/EdfioXUmF/C+QuSDoWFPH4F
53883npy1643cL5soWVvTNE7OH/5HlPZGeof4Py1j9zmyLN9hPPNLMQFHL4j
+J2cSrP/PP4E55/8s+TctQOf4fwe+effPDd8gfNtUhYev9X/Fc7fpjJtPXv2
Nzh/s4hXz9mI73D+XLUywY1mP+B8rozEbl31n3C+o2q7jJvwLzg/lUU1rOY9
gs8j3NTife83nL/QOTzaYu8fOP//+zTPg9P/wvkPTpvqPG75B+evP1mzXSnp
P5zfUH1w9l8NBgcYX2Exw4YfMxD8pRx3zx9kY4TzX7NKZl2vRfA1RCbe+P0G
wVfblXEwJ5UJzuecd3fr6tsI/uNJfXU/PZnh/Dr5+QcnH0TwBfa+vmFjyALn
t8+4+nvzPAT/ALf8zHJRVjj/ff8SLq8WBP+KVB+j6iEEf8fS8h///yP4ADW7
wF8=
                 "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0, 2.75}, {0., 0.18626218705881512`}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
              "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
              GoldenRatio^(-1), "DefaultStyle" -> {
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[64, 9]], 
                 Thickness[0.001], 
                 Dashing[{Small, Small}]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0, 2.75}, {0., 0.18626218705881512`}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                Hue[
                 Rational[64, 9]], 
                Thickness[0.001], 
                Dashing[{Small, Small}]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>], 
         ImageSizeCache -> {{4.503599627370496*^15, -4.503599627370496*^15}, {
          4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
        False]}, 
      Annotation[{{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Hue[
              Rational[64, 9]], 
             Thickness[0.001], 
             Dashing[{Small, Small}]], 
            Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc/utfDnioLr2+13711TIbd4tj2Mv1F7
2jSZxavh/Ju3aj+uOrMHzo+In8l/MeUonD95vXuCrsMZOP/T3vLVGjcuwvkX
tNd4bAy4CufvCr+7Y67wTTj/dNGP1l9H7sD5J7iqfqVJP4DzDa3LZjf9fAjn
l65P6r25/TGc7yt9ZG1G7lM4X+vZ4u2aHs/h/EdfioXUmF/C+QuSDoWFPH4F
53883npy1643cL5soWVvTNE7OH/5HlPZGeof4Py1j9zmyLN9hPPNLMQFHL4j
+J2cSrP/PP4E55/8s+TctQOf4fwe+effPDd8gfNtUhYev9X/Fc7fpjJtPXv2
Nzh/s4hXz9mI73D+XLUywY1mP+B8rozEbl31n3C+o2q7jJvwLzg/lUU1rOY9
gs8j3NTife83nL/QOTzaYu8fOP//+zTPg9P/wvkPTpvqPG75B+evP1mzXSnp
P5zfUH1w9l8NBgcYX2Exw4YfMxD8pRx3zx9kY4TzX7NKZl2vRfA1RCbe+P0G
wVfblXEwJ5UJzuecd3fr6tsI/uNJfXU/PZnh/Dr5+QcnH0TwBfa+vmFjyALn
t8+4+nvzPAT/ALf8zHJRVjj/ff8SLq8WBP+KVB+j6iEEf8fS8h///yP4ADW7
wF8=
             "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0, 2.75}, {0., 0.18626218705881512`}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Hue[
              Rational[64, 9]], 
             Thickness[0.001], 
             Dashing[{Small, Small}]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
     InterpretationBox[{
       TagBox[{{{}, {}, 
          TagBox[{
            Hue[
             NCache[
              Rational[68, 9], 7.555555555555555]], 
            Thickness[0.001], 
            Opacity[1.], 
            Dashing[{Small, Small}], 
            LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc+O97vwdIkv6+13711TIbd4tj2Mv1F7
2jSZxavh/Ju3aj+uOrMHzo+In8l/MeUonD95vXuCrsMZOP/T3vLVGjcuwvkX
tNd4bAy4CufvCr+7Y67wTTj/dNGP1l9H7sD5J7iqfqVJP4DzDa3LZjf9fAjn
l65P6r25/TGc7yt9ZG1G7lM4X+vZ4u2aHs/h/EdfioXUmF/C+QuSDoWFPH4F
53883npy1643cL5soWVvTNE7OH/5HlPZGeof4Py1j9zmyLN9hPPNLMQFHL4j
+J2cSrP/PP4E55/8s+TctQOf4fwe+effPDd8gfNtUhYev9X/Fc7fpjJtPXv2
Nzh/s4hXz9mI73D+XLUywY1mP+B8rozEbl31n3C+o2q7jJvwLzg/lUU1rOY9
gs8j3NTife83nL/QOTzaYu8fOP//+zTPg9P/wvkPTpvqPG75B+evP1mzXSnp
P5zfUH1w9l8NBgcYX2Exw4YfMxD8pRx3zx9kY4TzX7NKZl2vRfA1RCbe+P0G
wVfblXEwJ5UJzuecd3fr6tsI/uNJfXU/PZnh/Dr5+QcnH0TwBfa+vmFjyALn
t8+4+nvzPAT/ALf8zHJRVjj/ff8SLq8WBP+KVB+j6iEEf8fS8h///yP4AKdn
jMc=
             "]]}, Annotation[#, "Charting`Private`Tag#1"]& ]}, {}}, {
        "WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       StyleBox[
        DynamicBox[
         (Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
              Annotation[{
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[68, 9]], 
                 Thickness[0.001], 
                 Dashing[{Small, Small}]], 
                Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc+O97vwdIkv6+13711TIbd4tj2Mv1F7
2jSZxavh/Ju3aj+uOrMHzo+In8l/MeUonD95vXuCrsMZOP/T3vLVGjcuwvkX
tNd4bAy4CufvCr+7Y67wTTj/dNGP1l9H7sD5J7iqfqVJP4DzDa3LZjf9fAjn
l65P6r25/TGc7yt9ZG1G7lM4X+vZ4u2aHs/h/EdfioXUmF/C+QuSDoWFPH4F
53883npy1643cL5soWVvTNE7OH/5HlPZGeof4Py1j9zmyLN9hPPNLMQFHL4j
+J2cSrP/PP4E55/8s+TctQOf4fwe+effPDd8gfNtUhYev9X/Fc7fpjJtPXv2
Nzh/s4hXz9mI73D+XLUywY1mP+B8rozEbl31n3C+o2q7jJvwLzg/lUU1rOY9
gs8j3NTife83nL/QOTzaYu8fOP//+zTPg9P/wvkPTpvqPG75B+evP1mzXSnp
P5zfUH1w9l8NBgcYX2Exw4YfMxD8pRx3zx9kY4TzX7NKZl2vRfA1RCbe+P0G
wVfblXEwJ5UJzuecd3fr6tsI/uNJfXU/PZnh/Dr5+QcnH0TwBfa+vmFjyALn
t8+4+nvzPAT/ALf8zHJRVjj/ff8SLq8WBP+KVB+j6iEEf8fS8h///yP4AKdn
jMc=
                 "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0, 2.75}, {0., 0.1248183602183099}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
              "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
              GoldenRatio^(-1), "DefaultStyle" -> {
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Hue[
                  Rational[68, 9]], 
                 Thickness[0.001], 
                 Dashing[{Small, Small}]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0, 2.75}, {0., 0.1248183602183099}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                Hue[
                 Rational[68, 9]], 
                Thickness[0.001], 
                Dashing[{Small, Small}]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>], 
         ImageSizeCache -> {{4.503599627370496*^15, -4.503599627370496*^15}, {
          4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
        False]}, 
      Annotation[{{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Hue[
              Rational[68, 9]], 
             Thickness[0.001], 
             Dashing[{Small, Small}]], 
            Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc+O97vwdIkv6+13711TIbd4tj2Mv1F7
2jSZxavh/Ju3aj+uOrMHzo+In8l/MeUonD95vXuCrsMZOP/T3vLVGjcuwvkX
tNd4bAy4CufvCr+7Y67wTTj/dNGP1l9H7sD5J7iqfqVJP4DzDa3LZjf9fAjn
l65P6r25/TGc7yt9ZG1G7lM4X+vZ4u2aHs/h/EdfioXUmF/C+QuSDoWFPH4F
53883npy1643cL5soWVvTNE7OH/5HlPZGeof4Py1j9zmyLN9hPPNLMQFHL4j
+J2cSrP/PP4E55/8s+TctQOf4fwe+effPDd8gfNtUhYev9X/Fc7fpjJtPXv2
Nzh/s4hXz9mI73D+XLUywY1mP+B8rozEbl31n3C+o2q7jJvwLzg/lUU1rOY9
gs8j3NTife83nL/QOTzaYu8fOP//+zTPg9P/wvkPTpvqPG75B+evP1mzXSnp
P5zfUH1w9l8NBgcYX2Exw4YfMxD8pRx3zx9kY4TzX7NKZl2vRfA1RCbe+P0G
wVfblXEwJ5UJzuecd3fr6tsI/uNJfXU/PZnh/Dr5+QcnH0TwBfa+vmFjyALn
t8+4+nvzPAT/ALf8zHJRVjj/ff8SLq8WBP+KVB+j6iEEf8fS8h///yP4AKdn
jMc=
             "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0, 2.75}, {0., 0.1248183602183099}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Hue[
              Rational[68, 9]], 
             Thickness[0.001], 
             Dashing[{Small, Small}]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
     InterpretationBox[{
       TagBox[{{{}, {}, 
          TagBox[{
            Hue[8], 
            Thickness[0.001], 
            Opacity[1.], 
            Dashing[{Small, Small}], 
            LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc/uU1RwwB22Bfa7966pkFs82x7G36g9
bZrM4tVw/s1btR9XndkD50fEz+S/mHIUzp+83j1B1+EMnP9pb/lqjRsX4fwL
2ms8NgZchfN3hd/dMVf4Jpx/uuhH668jd+D8E1xVv9KkH8D5htZls5t+PoTz
S9cn9d7c/hjO95U+sjYj9ymcr/Vs8XZNj+dw/qMvxUJqzC/h/AVJh8JCHr+C
8z8ebz25a9cbOF+20LI3pugdnL98j6nsDPUPcP7aR25z5Nk+wvlmFuICDt8R
/E5Opdl/Hn+C80/+WXLu2oHPcH6P/PNvnhu+wPk2KQuP3+r/CudvU5m2nj37
G5y/WcSr52zEdzh/rlqZ4EazH3A+V0Zit676TzjfUbVdxk34F5yfyqIaVvMe
wecRbmrxvvcbzl/oHB5tsfcPnP//fZrnwel/4fwHp011Hrf8g/PXn6zZrpT0
H85vqD44+68GgwOMr7CYYcOPGQj+Uo675w+yMcL5r1kls67XIvgaIhNv/H6D
4KvtyjiYk8oE53POu7t19W0E//Gkvrqfnsxwfp38/IOTDyL4Antf37AxZIHz
22dc/b15HoJ/gFt+ZrkoK5z/vn8Jl1cLgn9Fqo9R9RCCv2Np+Y///xF8AOF8
jmc=
             "]]}, Annotation[#, "Charting`Private`Tag#1"]& ]}, {}}, {
        "WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       StyleBox[
        DynamicBox[
         (Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
              Annotation[{
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Hue[8], 
                 Thickness[0.001], 
                 Dashing[{Small, Small}]], 
                Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc/uU1RwwB22Bfa7966pkFs82x7G36g9
bZrM4tVw/s1btR9XndkD50fEz+S/mHIUzp+83j1B1+EMnP9pb/lqjRsX4fwL
2ms8NgZchfN3hd/dMVf4Jpx/uuhH668jd+D8E1xVv9KkH8D5htZls5t+PoTz
S9cn9d7c/hjO95U+sjYj9ymcr/Vs8XZNj+dw/qMvxUJqzC/h/AVJh8JCHr+C
8z8ebz25a9cbOF+20LI3pugdnL98j6nsDPUPcP7aR25z5Nk+wvlmFuICDt8R
/E5Opdl/Hn+C80/+WXLu2oHPcH6P/PNvnhu+wPk2KQuP3+r/CudvU5m2nj37
G5y/WcSr52zEdzh/rlqZ4EazH3A+V0Zit676TzjfUbVdxk34F5yfyqIaVvMe
wecRbmrxvvcbzl/oHB5tsfcPnP//fZrnwel/4fwHp011Hrf8g/PXn6zZrpT0
H85vqD44+68GgwOMr7CYYcOPGQj+Uo675w+yMcL5r1kls67XIvgaIhNv/H6D
4KvtyjiYk8oE53POu7t19W0E//Gkvrqfnsxwfp38/IOTDyL4Antf37AxZIHz
22dc/b15HoJ/gFt+ZrkoK5z/vn8Jl1cLgn9Fqo9R9RCCv2Np+Y///xF8AOF8
jmc=
                 "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0, 2.75}, {0., 0.06260468445848824}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
              "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
              GoldenRatio^(-1), "DefaultStyle" -> {
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 Hue[8], 
                 Thickness[0.001], 
                 Dashing[{Small, Small}]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0, 2.75}, {0., 0.06260468445848824}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                Hue[8], 
                Thickness[0.001], 
                Dashing[{Small, Small}]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>], 
         ImageSizeCache -> {{4.503599627370496*^15, -4.503599627370496*^15}, {
          4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
        False]}, 
      Annotation[{{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Hue[8], 
             Thickness[0.001], 
             Dashing[{Small, Small}]], 
            Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc/uU1RwwB22Bfa7966pkFs82x7G36g9
bZrM4tVw/s1btR9XndkD50fEz+S/mHIUzp+83j1B1+EMnP9pb/lqjRsX4fwL
2ms8NgZchfN3hd/dMVf4Jpx/uuhH668jd+D8E1xVv9KkH8D5htZls5t+PoTz
S9cn9d7c/hjO95U+sjYj9ymcr/Vs8XZNj+dw/qMvxUJqzC/h/AVJh8JCHr+C
8z8ebz25a9cbOF+20LI3pugdnL98j6nsDPUPcP7aR25z5Nk+wvlmFuICDt8R
/E5Opdl/Hn+C80/+WXLu2oHPcH6P/PNvnhu+wPk2KQuP3+r/CudvU5m2nj37
G5y/WcSr52zEdzh/rlqZ4EazH3A+V0Zit676TzjfUbVdxk34F5yfyqIaVvMe
wecRbmrxvvcbzl/oHB5tsfcPnP//fZrnwel/4fwHp011Hrf8g/PXn6zZrpT0
H85vqD44+68GgwOMr7CYYcOPGQj+Uo675w+yMcL5r1kls67XIvgaIhNv/H6D
4KvtyjiYk8oE53POu7t19W0E//Gkvrqfnsxwfp38/IOTDyL4Antf37AxZIHz
22dc/b15HoJ/gFt+ZrkoK5z/vn8Jl1cLgn9Fqo9R9RCCv2Np+Y///xF8AOF8
jmc=
             "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0, 2.75}, {0., 0.06260468445848824}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Hue[8], 
             Thickness[0.001], 
             Dashing[{Small, Small}]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
     InterpretationBox[{
       TagBox[{{{}, {}, 
          TagBox[{
            GrayLevel[0], 
            Thickness[0.001], 
            Opacity[1.], 
            Dashing[{Small, Small}], 
            LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc8u0OyKsWvHTfvde9dUyC2ebQ/jb9Se
Nk1m8Wo4/+at2o+rzuyB8yPiZ/JfTDkK509e756g63AGzv+0t3y1xo2LcP4F
7TUeGwOuwvm7wu/umCt8E84/XfSj9deRO3D+Ca6qX2nSD+B8Q+uy2U0/H8L5
peuTem9ufwzn+0ofWZuR+xTO13q2eLumx3M4/9GXYiE15pdw/oKkQ2Ehj1/B
+R+Pt57ctesNnC9baNkbU/QOzl++x1R2hvoHOH/tI7c58mwf4XwzC3EBh+8I
fien0uw/jz/B+Sf/LDl37cBnOL9H/vk3zw1f4HyblIXHb/V/hfO3qUxbz579
Dc7fLOLVczbiO5w/V61McKPZDzifKyOxW1f9J5zvqNou4yb8C85PZVENq3mP
4PMIN7V43/sN5y90Do+22PsHzv//Ps3z4PS/cP6D06Y6j1v+wfnrT9ZsV0r6
D+c3VB+c/VeDwQHGV1jMsOHHDAR/Kcfd8wfZGOH816ySWddrEXwNkYk3fr9B
8NV2ZRzMSWWC8znn3d26+jaC/3hSX91PT2Y4v05+/sHJBxF8gb2vb9gYssD5
7TOu/t48D8E/wC0/s1yUFc5/37+Ey6sFwb8i1ceoegjB37G0/Mf//wg+AFOU
ggM=
             "]]}, Annotation[#, "Charting`Private`Tag#1"]& ]}, {}}, {
        "WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       StyleBox[
        DynamicBox[
         (Charting`HighlightActionBox["DynamicHighlight", {}, 
          Slot["HighlightElements"], 
          Slot["LayoutOptions"], 
          Slot["Meta"], 
          Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
              Annotation[{
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 GrayLevel[0], 
                 Thickness[0.001], 
                 Dashing[{Small, Small}]], 
                Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc8u0OyKsWvHTfvde9dUyC2ebQ/jb9Se
Nk1m8Wo4/+at2o+rzuyB8yPiZ/JfTDkK509e756g63AGzv+0t3y1xo2LcP4F
7TUeGwOuwvm7wu/umCt8E84/XfSj9deRO3D+Ca6qX2nSD+B8Q+uy2U0/H8L5
peuTem9ufwzn+0ofWZuR+xTO13q2eLumx3M4/9GXYiE15pdw/oKkQ2Ehj1/B
+R+Pt57ctesNnC9baNkbU/QOzl++x1R2hvoHOH/tI7c58mwf4XwzC3EBh+8I
fien0uw/jz/B+Sf/LDl37cBnOL9H/vk3zw1f4HyblIXHb/V/hfO3qUxbz579
Dc7fLOLVczbiO5w/V61McKPZDzifKyOxW1f9J5zvqNou4yb8C85PZVENq3mP
4PMIN7V43/sN5y90Do+22PsHzv//Ps3z4PS/cP6D06Y6j1v+wfnrT9ZsV0r6
D+c3VB+c/VeDwQHGV1jMsOHHDAR/Kcfd8wfZGOH816ySWddrEXwNkYk3fr9B
8NV2ZRzMSWWC8znn3d26+jaC/3hSX91PT2Y4v05+/sHJBxF8gb2vb9gYssD5
7TOu/t48D8E/wC0/s1yUFc5/37+Ey6sFwb8i1ceoegjB37G0/Mf//wg+AFOU
ggM=
                 "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
           "HighlightElements" -> <|
             "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
            "LayoutOptions" -> <|
             "PanelPlotLayout" -> <||>, 
              "PlotRange" -> {{0, 2.75}, {0., 0.7978845608028654}}, 
              "Frame" -> {{False, False}, {False, False}}, 
              "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
              "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
              GoldenRatio^(-1), "DefaultStyle" -> {
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 GrayLevel[0], 
                 Thickness[0.001], 
                 Dashing[{Small, Small}]]}, 
              "HighlightLabelingFunctions" -> <|
               "CoordinatesToolOptions" -> ({
                  (Identity[#]& )[
                   Part[#, 1]], 
                  (Identity[#]& )[
                   Part[#, 2]]}& ), 
                "ScalingFunctions" -> {{Identity, Identity}, {
                  Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
              False|>, 
            "Meta" -> <|
             "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
              "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0, 2.75}, {0., 0.7978845608028654}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                GrayLevel[0], 
                Thickness[0.001], 
                Dashing[{Small, Small}]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>], 
         ImageSizeCache -> {{4.503599627370496*^15, -4.503599627370496*^15}, {
          4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
        False]}, 
      Annotation[{{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             GrayLevel[0], 
             Thickness[0.001], 
             Dashing[{Small, Small}]], 
            Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ7dY9XyFTMc8u0OyKsWvHTfvde9dUyC2ebQ/jb9Se
Nk1m8Wo4/+at2o+rzuyB8yPiZ/JfTDkK509e756g63AGzv+0t3y1xo2LcP4F
7TUeGwOuwvm7wu/umCt8E84/XfSj9deRO3D+Ca6qX2nSD+B8Q+uy2U0/H8L5
peuTem9ufwzn+0ofWZuR+xTO13q2eLumx3M4/9GXYiE15pdw/oKkQ2Ehj1/B
+R+Pt57ctesNnC9baNkbU/QOzl++x1R2hvoHOH/tI7c58mwf4XwzC3EBh+8I
fien0uw/jz/B+Sf/LDl37cBnOL9H/vk3zw1f4HyblIXHb/V/hfO3qUxbz579
Dc7fLOLVczbiO5w/V61McKPZDzifKyOxW1f9J5zvqNou4yb8C85PZVENq3mP
4PMIN7V43/sN5y90Do+22PsHzv//Ps3z4PS/cP6D06Y6j1v+wfnrT9ZsV0r6
D+c3VB+c/VeDwQHGV1jMsOHHDAR/Kcfd8wfZGOH816ySWddrEXwNkYk3fr9B
8NV2ZRzMSWWC8znn3d26+jaC/3hSX91PT2Y4v05+/sHJBxF8gb2vb9gYssD5
7TOu/t48D8E/wC0/s1yUFc5/37+Ey6sFwb8i1ceoegjB37G0/Mf//wg+AFOU
ggM=
             "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0, 2.75}, {0., 0.7978845608028654}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             GrayLevel[0], 
             Thickness[0.001], 
             Dashing[{Small, Small}]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]]}, 
    AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
    Axes -> {True, True}, AxesLabel -> {
      FormBox[
       TagBox[
        SqrtBox["g"], HoldForm], TraditionalForm], 
      FormBox[
       TagBox[
       "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[FractionBox[RowBox[{\\\"\[CapitalDelta]\\\", SubscriptBox[StyleBox[\\\
\"T\\\", \\\"TI\\\"], StyleBox[\\\"H\\\", \\\"TI\\\"]]}], RowBox[{\\\"\
\[CapitalDelta]\\\", SqrtBox[StyleBox[\\\"g\\\", \\\"TI\\\"]]}]], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\frac{\\\\\\\\Delta T_H}{\\\\\\\\Delta\\\\\\\\sqrt{g}}\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)\"", 
        HoldForm], TraditionalForm]}, 
    AxesOrigin -> {0.20000000000000046`, 0.02630234222924418}, 
    DefaultBaseStyle -> {"PlotGraphics", "Graphics"}, DisplayFunction -> 
    Identity, Frame -> {{False, False}, {False, False}}, 
    FrameLabel -> {{None, None}, {None, None}}, 
    FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
    GridLines -> {None, None}, GridLinesStyle -> Directive[
      GrayLevel[0.5, 0.4]], ImageSize -> {1044., Automatic}, 
    Method -> {
     "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultMeshStyle" -> AbsolutePointSize[6], "DefaultPlotStyle" -> {
        Directive[
         RGBColor[0.24, 0.6, 0.8], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.95, 0.627, 0.1425], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.455, 0.7, 0.21], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.578, 0.51, 0.85], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.4, 0.64, 1.], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[1., 0.75, 0.], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.8, 0.4, 0.76], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.637, 0.65, 0.], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.915, 0.3325, 0.2125], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
         AbsoluteThickness[2]], 
        Directive[
         RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
         AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
      "RangePadding" -> Scaled[0.05], "OptimizePlotMarkers" -> True, 
      "IncludeHighlighting" -> Automatic, "HighlightStyle" -> Automatic, 
      "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> "CurrentSet", 
      "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& )}}, PlotInteractivity :> True, 
    PlotRange -> {{0.2, 2.75}, {0.02630234222924412, 0.3989422804014327}}, 
    PlotRangeClipping -> True, 
    PlotRangePadding -> {{None, None}, {None, None}}, 
    Ticks -> {Automatic, Automatic}], 
   FormBox[
    TagBox[
     GridBox[{{
        FormBox[
         TemplateBox[{
          "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Mu]\\\", \\\"\[LongEqual]\\\", \\\"0\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\mu=0\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)\""}, "LineLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    PointSize[0.5], 
                    GrayLevel[0]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    PointSize[0.5], 
                    GrayLevel[0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), Editable -> True, 
          InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    RowBox[{"PointSize", "[", "0.005`", "]"}], ",", 
                    
                    TemplateBox[<|"color" -> GrayLevel[0]|>, 
                    "GrayLevelColorSwatchTemplate"]}], "]"}], "}"}], ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"None", ",", "Automatic"}], "}"}], "}"}], "}"}]}],
                ",", 
               RowBox[{"Joined", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", "True", "}"}], ",", 
                    RowBox[{"{", "True", "}"}]}], "}"}]}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )],
          TraditionalForm]}, {
        FormBox[
         TemplateBox[{
          "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Mu]\\\", \\\"\[LongEqual]\\\"}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\\\\\\mu=\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)0.078459\""}, "LineLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[0], 
                    PointSize[0.5]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[0], 
                    PointSize[0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, 
                GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), Editable -> True, 
          InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    
                    TemplateBox[<|"color" -> Hue[0]|>, 
                    "HueColorSwatchTemplate"], ",", 
                    RowBox[{"PointSize", "[", "0.007`", "]"}]}], "]"}], "}"}],
                ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"None", ",", "Automatic"}], "}"}], "}"}], "}"}]}],
                ",", 
               RowBox[{"Joined", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", "True", "}"}], ",", 
                    RowBox[{"{", "True", "}"}]}], "}"}]}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )],
          TraditionalForm]}, {
        FormBox[
         TemplateBox[{
          "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Mu]\\\", \\\"\[LongEqual]\\\"}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\\\\\\mu=\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)0.156434\""}, "LineLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[4, 9], 0.4444444444444444]], 
                    PointSize[0.5]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[4, 9], 0.4444444444444444]], 
                    PointSize[0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), Editable -> True, 
          InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    TemplateBox[<|"color" -> Hue[
                    Rational[4, 9]]|>, "HueColorSwatchTemplate"], ",", 
                    RowBox[{"PointSize", "[", "0.007`", "]"}]}], "]"}], "}"}],
                ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"None", ",", "Automatic"}], "}"}], "}"}], "}"}]}],
                ",", 
               RowBox[{"Joined", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", "True", "}"}], ",", 
                    RowBox[{"{", "True", "}"}]}], "}"}]}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )],
          TraditionalForm]}, {
        FormBox[
         TemplateBox[{
          "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Mu]\\\", \\\"\[LongEqual]\\\"}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\\\\\\mu=\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)0.233445\""}, "LineLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[8, 9], 0.8888888888888888]], 
                    PointSize[0.5]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[8, 9], 0.8888888888888888]], 
                    PointSize[0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), Editable -> True, 
          InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    TemplateBox[<|"color" -> Hue[
                    Rational[8, 9]]|>, "HueColorSwatchTemplate"], ",", 
                    RowBox[{"PointSize", "[", "0.007`", "]"}]}], "]"}], "}"}],
                ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"None", ",", "Automatic"}], "}"}], "}"}], "}"}]}],
                ",", 
               RowBox[{"Joined", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", "True", "}"}], ",", 
                    RowBox[{"{", "True", "}"}]}], "}"}]}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )],
          TraditionalForm]}, {
        FormBox[
         TemplateBox[{
          "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Mu]\\\", \\\"\[LongEqual]\\\"}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\\\\\\mu=\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)0.309017\""}, "LineLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[4, 3], 1.3333333333333333`]], 
                    PointSize[0.5]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[4, 3], 1.3333333333333333`]], 
                    PointSize[0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), Editable -> True, 
          InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    TemplateBox[<|"color" -> Hue[
                    Rational[4, 3]]|>, "HueColorSwatchTemplate"], ",", 
                    RowBox[{"PointSize", "[", "0.007`", "]"}]}], "]"}], "}"}],
                ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"None", ",", "Automatic"}], "}"}], "}"}], "}"}]}],
                ",", 
               RowBox[{"Joined", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", "True", "}"}], ",", 
                    RowBox[{"{", "True", "}"}]}], "}"}]}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )],
          TraditionalForm]}, {
        FormBox[
         TemplateBox[{
          "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Mu]\\\", \\\"\[LongEqual]\\\"}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\\\\\\mu=\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)0.382683\""}, "LineLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[16, 9], 1.7777777777777777`]], 
                    PointSize[0.5]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[16, 9], 1.7777777777777777`]], 
                    PointSize[0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), Editable -> True, 
          InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    TemplateBox[<|"color" -> Hue[
                    Rational[16, 9]]|>, "HueColorSwatchTemplate"], ",", 
                    RowBox[{"PointSize", "[", "0.007`", "]"}]}], "]"}], "}"}],
                ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"None", ",", "Automatic"}], "}"}], "}"}], "}"}]}],
                ",", 
               RowBox[{"Joined", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", "True", "}"}], ",", 
                    RowBox[{"{", "True", "}"}]}], "}"}]}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )],
          TraditionalForm]}, {
        FormBox[
         TemplateBox[{
          "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Mu]\\\", \\\"\[LongEqual]\\\"}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\\\\\\mu=\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)0.453990\""}, "LineLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[20, 9], 2.2222222222222223`]], 
                    PointSize[0.5]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[20, 9], 2.2222222222222223`]], 
                    PointSize[0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), Editable -> True, 
          InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    TemplateBox[<|"color" -> Hue[
                    Rational[20, 9]]|>, "HueColorSwatchTemplate"], ",", 
                    RowBox[{"PointSize", "[", "0.007`", "]"}]}], "]"}], "}"}],
                ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"None", ",", "Automatic"}], "}"}], "}"}], "}"}]}],
                ",", 
               RowBox[{"Joined", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", "True", "}"}], ",", 
                    RowBox[{"{", "True", "}"}]}], "}"}]}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )],
          TraditionalForm]}, {
        FormBox[
         TemplateBox[{
          "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Mu]\\\", \\\"\[LongEqual]\\\"}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\\\\\\mu=\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)0.522499\""}, "LineLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[8, 3], 2.6666666666666665`]], 
                    PointSize[0.5]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[8, 3], 2.6666666666666665`]], 
                    PointSize[0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), Editable -> True, 
          InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    TemplateBox[<|"color" -> Hue[
                    Rational[8, 3]]|>, "HueColorSwatchTemplate"], ",", 
                    RowBox[{"PointSize", "[", "0.007`", "]"}]}], "]"}], "}"}],
                ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"None", ",", "Automatic"}], "}"}], "}"}], "}"}]}],
                ",", 
               RowBox[{"Joined", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", "True", "}"}], ",", 
                    RowBox[{"{", "True", "}"}]}], "}"}]}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )],
          TraditionalForm]}, {
        FormBox[
         TemplateBox[{
          "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Mu]\\\", \\\"\[LongEqual]\\\"}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\\\\\\mu=\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)0.587785\""}, "LineLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[28, 9], 3.111111111111111]], 
                    PointSize[0.5]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[28, 9], 3.111111111111111]], 
                    PointSize[0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), Editable -> True, 
          InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    TemplateBox[<|"color" -> Hue[
                    Rational[28, 9]]|>, "HueColorSwatchTemplate"], ",", 
                    RowBox[{"PointSize", "[", "0.007`", "]"}]}], "]"}], "}"}],
                ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"None", ",", "Automatic"}], "}"}], "}"}], "}"}]}],
                ",", 
               RowBox[{"Joined", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", "True", "}"}], ",", 
                    RowBox[{"{", "True", "}"}]}], "}"}]}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )],
          TraditionalForm]}, {
        FormBox[
         TemplateBox[{
          "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Mu]\\\", \\\"\[LongEqual]\\\"}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\\\\\\mu=\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)0.649448\""}, "LineLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[32, 9], 3.5555555555555554`]], 
                    PointSize[0.5]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[32, 9], 3.5555555555555554`]], 
                    PointSize[0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), Editable -> True, 
          InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    TemplateBox[<|"color" -> Hue[
                    Rational[32, 9]]|>, "HueColorSwatchTemplate"], ",", 
                    RowBox[{"PointSize", "[", "0.007`", "]"}]}], "]"}], "}"}],
                ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"None", ",", "Automatic"}], "}"}], "}"}], "}"}]}],
                ",", 
               RowBox[{"Joined", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", "True", "}"}], ",", 
                    RowBox[{"{", "True", "}"}]}], "}"}]}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )],
          TraditionalForm]}, {
        FormBox[
         TemplateBox[{
          "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Mu]\\\", \\\"\[LongEqual]\\\"}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\\\\\\mu=\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)0.707107\""}, "LineLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[4], 
                    PointSize[0.5]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[4], 
                    PointSize[0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), Editable -> True, 
          InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    
                    TemplateBox[<|"color" -> Hue[4]|>, 
                    "HueColorSwatchTemplate"], ",", 
                    RowBox[{"PointSize", "[", "0.007`", "]"}]}], "]"}], "}"}],
                ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"None", ",", "Automatic"}], "}"}], "}"}], "}"}]}],
                ",", 
               RowBox[{"Joined", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", "True", "}"}], ",", 
                    RowBox[{"{", "True", "}"}]}], "}"}]}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )],
          TraditionalForm]}, {
        FormBox[
         TemplateBox[{
          "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Mu]\\\", \\\"\[LongEqual]\\\"}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\\\\\\mu=\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)0.760406\""}, "LineLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[40, 9], 4.444444444444445]], 
                    PointSize[0.5]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[40, 9], 4.444444444444445]], 
                    PointSize[0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), Editable -> True, 
          InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    TemplateBox[<|"color" -> Hue[
                    Rational[40, 9]]|>, "HueColorSwatchTemplate"], ",", 
                    RowBox[{"PointSize", "[", "0.007`", "]"}]}], "]"}], "}"}],
                ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"None", ",", "Automatic"}], "}"}], "}"}], "}"}]}],
                ",", 
               RowBox[{"Joined", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", "True", "}"}], ",", 
                    RowBox[{"{", "True", "}"}]}], "}"}]}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )],
          TraditionalForm]}, {
        FormBox[
         TemplateBox[{
          "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Mu]\\\", \\\"\[LongEqual]\\\"}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\\\\\\mu=\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)0.809017\""}, "LineLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[44, 9], 4.888888888888889]], 
                    PointSize[0.5]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[44, 9], 4.888888888888889]], 
                    PointSize[0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), Editable -> True, 
          InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    TemplateBox[<|"color" -> Hue[
                    Rational[44, 9]]|>, "HueColorSwatchTemplate"], ",", 
                    RowBox[{"PointSize", "[", "0.007`", "]"}]}], "]"}], "}"}],
                ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"None", ",", "Automatic"}], "}"}], "}"}], "}"}]}],
                ",", 
               RowBox[{"Joined", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", "True", "}"}], ",", 
                    RowBox[{"{", "True", "}"}]}], "}"}]}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )],
          TraditionalForm]}, {
        FormBox[
         TemplateBox[{
          "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Mu]\\\", \\\"\[LongEqual]\\\"}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\\\\\\mu=\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)0.852640\""}, "LineLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[16, 3], 5.333333333333333]], 
                    PointSize[0.5]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[16, 3], 5.333333333333333]], 
                    PointSize[0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), Editable -> True, 
          InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    TemplateBox[<|"color" -> Hue[
                    Rational[16, 3]]|>, "HueColorSwatchTemplate"], ",", 
                    RowBox[{"PointSize", "[", "0.007`", "]"}]}], "]"}], "}"}],
                ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"None", ",", "Automatic"}], "}"}], "}"}], "}"}]}],
                ",", 
               RowBox[{"Joined", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", "True", "}"}], ",", 
                    RowBox[{"{", "True", "}"}]}], "}"}]}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )],
          TraditionalForm]}, {
        FormBox[
         TemplateBox[{
          "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Mu]\\\", \\\"\[LongEqual]\\\"}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\\\\\\mu=\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)0.891007\""}, "LineLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[52, 9], 5.777777777777778]], 
                    PointSize[0.5]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[52, 9], 5.777777777777778]], 
                    PointSize[0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), Editable -> True, 
          InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    TemplateBox[<|"color" -> Hue[
                    Rational[52, 9]]|>, "HueColorSwatchTemplate"], ",", 
                    RowBox[{"PointSize", "[", "0.007`", "]"}]}], "]"}], "}"}],
                ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"None", ",", "Automatic"}], "}"}], "}"}], "}"}]}],
                ",", 
               RowBox[{"Joined", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", "True", "}"}], ",", 
                    RowBox[{"{", "True", "}"}]}], "}"}]}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )],
          TraditionalForm]}, {
        FormBox[
         TemplateBox[{
          "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Mu]\\\", \\\"\[LongEqual]\\\"}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\\\\\\mu=\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)0.923880\""}, "LineLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[56, 9], 6.222222222222222]], 
                    PointSize[0.5]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[56, 9], 6.222222222222222]], 
                    PointSize[0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), Editable -> True, 
          InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    TemplateBox[<|"color" -> Hue[
                    Rational[56, 9]]|>, "HueColorSwatchTemplate"], ",", 
                    RowBox[{"PointSize", "[", "0.007`", "]"}]}], "]"}], "}"}],
                ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"None", ",", "Automatic"}], "}"}], "}"}], "}"}]}],
                ",", 
               RowBox[{"Joined", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", "True", "}"}], ",", 
                    RowBox[{"{", "True", "}"}]}], "}"}]}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )],
          TraditionalForm]}, {
        FormBox[
         TemplateBox[{
          "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Mu]\\\", \\\"\[LongEqual]\\\"}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\\\\\\mu=\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)0.951057\""}, "LineLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[20, 3], 6.666666666666667]], 
                    PointSize[0.5]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[20, 3], 6.666666666666667]], 
                    PointSize[0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), Editable -> True, 
          InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    TemplateBox[<|"color" -> Hue[
                    Rational[20, 3]]|>, "HueColorSwatchTemplate"], ",", 
                    RowBox[{"PointSize", "[", "0.007`", "]"}]}], "]"}], "}"}],
                ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"None", ",", "Automatic"}], "}"}], "}"}], "}"}]}],
                ",", 
               RowBox[{"Joined", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", "True", "}"}], ",", 
                    RowBox[{"{", "True", "}"}]}], "}"}]}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )],
          TraditionalForm]}, {
        FormBox[
         TemplateBox[{
          "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Mu]\\\", \\\"\[LongEqual]\\\"}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\\\\\\mu=\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)0.972370\""}, "LineLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[64, 9], 7.111111111111111]], 
                    PointSize[0.5]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[64, 9], 7.111111111111111]], 
                    PointSize[0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), Editable -> True, 
          InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    TemplateBox[<|"color" -> Hue[
                    Rational[64, 9]]|>, "HueColorSwatchTemplate"], ",", 
                    RowBox[{"PointSize", "[", "0.007`", "]"}]}], "]"}], "}"}],
                ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"None", ",", "Automatic"}], "}"}], "}"}], "}"}]}],
                ",", 
               RowBox[{"Joined", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", "True", "}"}], ",", 
                    RowBox[{"{", "True", "}"}]}], "}"}]}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )],
          TraditionalForm]}, {
        FormBox[
         TemplateBox[{
          "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Mu]\\\", \\\"\[LongEqual]\\\"}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\\\\\\mu=\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)0.987688\""}, "LineLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[68, 9], 7.555555555555555]], 
                    PointSize[0.5]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[68, 9], 7.555555555555555]], 
                    PointSize[0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), Editable -> True, 
          InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    TemplateBox[<|"color" -> Hue[
                    Rational[68, 9]]|>, "HueColorSwatchTemplate"], ",", 
                    RowBox[{"PointSize", "[", "0.007`", "]"}]}], "]"}], "}"}],
                ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"None", ",", "Automatic"}], "}"}], "}"}], "}"}]}],
                ",", 
               RowBox[{"Joined", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", "True", "}"}], ",", 
                    RowBox[{"{", "True", "}"}]}], "}"}]}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )],
          TraditionalForm]}, {
        FormBox[
         TemplateBox[{
          "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Mu]\\\", \\\"\[LongEqual]\\\"}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\\\\\\mu=\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)0.996917\""}, "LineLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[8], 
                    PointSize[0.5]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[8], 
                    PointSize[0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), Editable -> True, 
          InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    
                    TemplateBox[<|"color" -> Hue[8]|>, 
                    "HueColorSwatchTemplate"], ",", 
                    RowBox[{"PointSize", "[", "0.007`", "]"}]}], "]"}], "}"}],
                ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"None", ",", "Automatic"}], "}"}], "}"}], "}"}]}],
                ",", 
               RowBox[{"Joined", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", "True", "}"}], ",", 
                    RowBox[{"{", "True", "}"}]}], "}"}]}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )],
          TraditionalForm]}, {
        FormBox[
         TemplateBox[{
          "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Mu]\\\", \\\"\[LongEqual]\\\"}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\\\\\\mu=\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)0.078459\""}, "LineLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[0], 
                    PointSize[0.5], 
                    Opacity[0.5]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[0], 
                    PointSize[0.5], 
                    Opacity[0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), Editable -> True, 
          InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    
                    TemplateBox[<|"color" -> Hue[0]|>, 
                    "HueColorSwatchTemplate"], ",", 
                    RowBox[{"PointSize", "[", "0.007`", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}]}], "]"}], "}"}], 
               ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"None", ",", "Automatic"}], "}"}], "}"}], "}"}]}],
                ",", 
               RowBox[{"Joined", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", "True", "}"}], ",", 
                    RowBox[{"{", "True", "}"}]}], "}"}]}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )],
          TraditionalForm]}, {
        FormBox[
         TemplateBox[{
          "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Mu]\\\", \\\"\[LongEqual]\\\"}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\\\\\\mu=\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)0.156434\""}, "LineLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[4, 9], 0.4444444444444444]], 
                    PointSize[0.5], 
                    Opacity[0.5]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[4, 9], 0.4444444444444444]], 
                    PointSize[0.5], 
                    Opacity[0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), Editable -> True, 
          InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    TemplateBox[<|"color" -> Hue[
                    Rational[4, 9]]|>, "HueColorSwatchTemplate"], ",", 
                    RowBox[{"PointSize", "[", "0.007`", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}]}], "]"}], "}"}], 
               ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"None", ",", "Automatic"}], "}"}], "}"}], "}"}]}],
                ",", 
               RowBox[{"Joined", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", "True", "}"}], ",", 
                    RowBox[{"{", "True", "}"}]}], "}"}]}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )],
          TraditionalForm]}, {
        FormBox[
         TemplateBox[{
          "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Mu]\\\", \\\"\[LongEqual]\\\"}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\\\\\\mu=\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)0.233445\""}, "LineLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[8, 9], 0.8888888888888888]], 
                    PointSize[0.5], 
                    Opacity[0.5]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[8, 9], 0.8888888888888888]], 
                    PointSize[0.5], 
                    Opacity[0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), Editable -> True, 
          InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    TemplateBox[<|"color" -> Hue[
                    Rational[8, 9]]|>, "HueColorSwatchTemplate"], ",", 
                    RowBox[{"PointSize", "[", "0.007`", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}]}], "]"}], "}"}], 
               ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"None", ",", "Automatic"}], "}"}], "}"}], "}"}]}],
                ",", 
               RowBox[{"Joined", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", "True", "}"}], ",", 
                    RowBox[{"{", "True", "}"}]}], "}"}]}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )],
          TraditionalForm]}, {
        FormBox[
         TemplateBox[{
          "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Mu]\\\", \\\"\[LongEqual]\\\"}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\\\\\\mu=\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)0.309017\""}, "LineLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[4, 3], 1.3333333333333333`]], 
                    PointSize[0.5], 
                    Opacity[0.5]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[4, 3], 1.3333333333333333`]], 
                    PointSize[0.5], 
                    Opacity[0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), Editable -> True, 
          InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    TemplateBox[<|"color" -> Hue[
                    Rational[4, 3]]|>, "HueColorSwatchTemplate"], ",", 
                    RowBox[{"PointSize", "[", "0.007`", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}]}], "]"}], "}"}], 
               ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"None", ",", "Automatic"}], "}"}], "}"}], "}"}]}],
                ",", 
               RowBox[{"Joined", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", "True", "}"}], ",", 
                    RowBox[{"{", "True", "}"}]}], "}"}]}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )],
          TraditionalForm]}, {
        FormBox[
         TemplateBox[{
          "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Mu]\\\", \\\"\[LongEqual]\\\"}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\\\\\\mu=\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)0.382683\""}, "LineLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[16, 9], 1.7777777777777777`]], 
                    PointSize[0.5], 
                    Opacity[0.5]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[16, 9], 1.7777777777777777`]], 
                    PointSize[0.5], 
                    Opacity[0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), Editable -> True, 
          InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    TemplateBox[<|"color" -> Hue[
                    Rational[16, 9]]|>, "HueColorSwatchTemplate"], ",", 
                    RowBox[{"PointSize", "[", "0.007`", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}]}], "]"}], "}"}], 
               ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"None", ",", "Automatic"}], "}"}], "}"}], "}"}]}],
                ",", 
               RowBox[{"Joined", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", "True", "}"}], ",", 
                    RowBox[{"{", "True", "}"}]}], "}"}]}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )],
          TraditionalForm]}, {
        FormBox[
         TemplateBox[{
          "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Mu]\\\", \\\"\[LongEqual]\\\"}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\\\\\\mu=\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)0.453990\""}, "LineLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[20, 9], 2.2222222222222223`]], 
                    PointSize[0.5], 
                    Opacity[0.5]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[20, 9], 2.2222222222222223`]], 
                    PointSize[0.5], 
                    Opacity[0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), Editable -> True, 
          InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    TemplateBox[<|"color" -> Hue[
                    Rational[20, 9]]|>, "HueColorSwatchTemplate"], ",", 
                    RowBox[{"PointSize", "[", "0.007`", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}]}], "]"}], "}"}], 
               ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"None", ",", "Automatic"}], "}"}], "}"}], "}"}]}],
                ",", 
               RowBox[{"Joined", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", "True", "}"}], ",", 
                    RowBox[{"{", "True", "}"}]}], "}"}]}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )],
          TraditionalForm]}, {
        FormBox[
         TemplateBox[{
          "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Mu]\\\", \\\"\[LongEqual]\\\"}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\\\\\\mu=\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)0.522499\""}, "LineLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[8, 3], 2.6666666666666665`]], 
                    PointSize[0.5], 
                    Opacity[0.5]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[8, 3], 2.6666666666666665`]], 
                    PointSize[0.5], 
                    Opacity[0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), Editable -> True, 
          InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    TemplateBox[<|"color" -> Hue[
                    Rational[8, 3]]|>, "HueColorSwatchTemplate"], ",", 
                    RowBox[{"PointSize", "[", "0.007`", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}]}], "]"}], "}"}], 
               ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"None", ",", "Automatic"}], "}"}], "}"}], "}"}]}],
                ",", 
               RowBox[{"Joined", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", "True", "}"}], ",", 
                    RowBox[{"{", "True", "}"}]}], "}"}]}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )],
          TraditionalForm]}, {
        FormBox[
         TemplateBox[{
          "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Mu]\\\", \\\"\[LongEqual]\\\"}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\\\\\\mu=\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)0.587785\""}, "LineLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[28, 9], 3.111111111111111]], 
                    PointSize[0.5], 
                    Opacity[0.5]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[28, 9], 3.111111111111111]], 
                    PointSize[0.5], 
                    Opacity[0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), Editable -> True, 
          InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    TemplateBox[<|"color" -> Hue[
                    Rational[28, 9]]|>, "HueColorSwatchTemplate"], ",", 
                    RowBox[{"PointSize", "[", "0.007`", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}]}], "]"}], "}"}], 
               ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"None", ",", "Automatic"}], "}"}], "}"}], "}"}]}],
                ",", 
               RowBox[{"Joined", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", "True", "}"}], ",", 
                    RowBox[{"{", "True", "}"}]}], "}"}]}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )],
          TraditionalForm]}, {
        FormBox[
         TemplateBox[{
          "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Mu]\\\", \\\"\[LongEqual]\\\"}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\\\\\\mu=\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)0.649448\""}, "LineLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[32, 9], 3.5555555555555554`]], 
                    PointSize[0.5], 
                    Opacity[0.5]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[32, 9], 3.5555555555555554`]], 
                    PointSize[0.5], 
                    Opacity[0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), Editable -> True, 
          InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    TemplateBox[<|"color" -> Hue[
                    Rational[32, 9]]|>, "HueColorSwatchTemplate"], ",", 
                    RowBox[{"PointSize", "[", "0.007`", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}]}], "]"}], "}"}], 
               ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"None", ",", "Automatic"}], "}"}], "}"}], "}"}]}],
                ",", 
               RowBox[{"Joined", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", "True", "}"}], ",", 
                    RowBox[{"{", "True", "}"}]}], "}"}]}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )],
          TraditionalForm]}, {
        FormBox[
         TemplateBox[{
          "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Mu]\\\", \\\"\[LongEqual]\\\"}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\\\\\\mu=\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)0.707107\""}, "LineLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[4], 
                    PointSize[0.5], 
                    Opacity[0.5]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[4], 
                    PointSize[0.5], 
                    Opacity[0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), Editable -> True, 
          InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    
                    TemplateBox[<|"color" -> Hue[4]|>, 
                    "HueColorSwatchTemplate"], ",", 
                    RowBox[{"PointSize", "[", "0.007`", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}]}], "]"}], "}"}], 
               ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"None", ",", "Automatic"}], "}"}], "}"}], "}"}]}],
                ",", 
               RowBox[{"Joined", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", "True", "}"}], ",", 
                    RowBox[{"{", "True", "}"}]}], "}"}]}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )],
          TraditionalForm]}, {
        FormBox[
         TemplateBox[{
          "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Mu]\\\", \\\"\[LongEqual]\\\"}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\\\\\\mu=\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)0.760406\""}, "LineLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[40, 9], 4.444444444444445]], 
                    PointSize[0.5], 
                    Opacity[0.5]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[40, 9], 4.444444444444445]], 
                    PointSize[0.5], 
                    Opacity[0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), Editable -> True, 
          InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    TemplateBox[<|"color" -> Hue[
                    Rational[40, 9]]|>, "HueColorSwatchTemplate"], ",", 
                    RowBox[{"PointSize", "[", "0.007`", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}]}], "]"}], "}"}], 
               ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"None", ",", "Automatic"}], "}"}], "}"}], "}"}]}],
                ",", 
               RowBox[{"Joined", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", "True", "}"}], ",", 
                    RowBox[{"{", "True", "}"}]}], "}"}]}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )],
          TraditionalForm]}, {
        FormBox[
         TemplateBox[{
          "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Mu]\\\", \\\"\[LongEqual]\\\"}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\\\\\\mu=\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)0.809017\""}, "LineLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[44, 9], 4.888888888888889]], 
                    PointSize[0.5], 
                    Opacity[0.5]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[44, 9], 4.888888888888889]], 
                    PointSize[0.5], 
                    Opacity[0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), Editable -> True, 
          InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    TemplateBox[<|"color" -> Hue[
                    Rational[44, 9]]|>, "HueColorSwatchTemplate"], ",", 
                    RowBox[{"PointSize", "[", "0.007`", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}]}], "]"}], "}"}], 
               ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"None", ",", "Automatic"}], "}"}], "}"}], "}"}]}],
                ",", 
               RowBox[{"Joined", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", "True", "}"}], ",", 
                    RowBox[{"{", "True", "}"}]}], "}"}]}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )],
          TraditionalForm]}, {
        FormBox[
         TemplateBox[{
          "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Mu]\\\", \\\"\[LongEqual]\\\"}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\\\\\\mu=\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)0.852640\""}, "LineLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[16, 3], 5.333333333333333]], 
                    PointSize[0.5], 
                    Opacity[0.5]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[16, 3], 5.333333333333333]], 
                    PointSize[0.5], 
                    Opacity[0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), Editable -> True, 
          InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    TemplateBox[<|"color" -> Hue[
                    Rational[16, 3]]|>, "HueColorSwatchTemplate"], ",", 
                    RowBox[{"PointSize", "[", "0.007`", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}]}], "]"}], "}"}], 
               ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"None", ",", "Automatic"}], "}"}], "}"}], "}"}]}],
                ",", 
               RowBox[{"Joined", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", "True", "}"}], ",", 
                    RowBox[{"{", "True", "}"}]}], "}"}]}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )],
          TraditionalForm]}, {
        FormBox[
         TemplateBox[{
          "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Mu]\\\", \\\"\[LongEqual]\\\"}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\\\\\\mu=\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)0.891007\""}, "LineLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[52, 9], 5.777777777777778]], 
                    PointSize[0.5], 
                    Opacity[0.5]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[52, 9], 5.777777777777778]], 
                    PointSize[0.5], 
                    Opacity[0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), Editable -> True, 
          InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    TemplateBox[<|"color" -> Hue[
                    Rational[52, 9]]|>, "HueColorSwatchTemplate"], ",", 
                    RowBox[{"PointSize", "[", "0.007`", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}]}], "]"}], "}"}], 
               ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"None", ",", "Automatic"}], "}"}], "}"}], "}"}]}],
                ",", 
               RowBox[{"Joined", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", "True", "}"}], ",", 
                    RowBox[{"{", "True", "}"}]}], "}"}]}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )],
          TraditionalForm]}, {
        FormBox[
         TemplateBox[{
          "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Mu]\\\", \\\"\[LongEqual]\\\"}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\\\\\\mu=\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)0.923880\""}, "LineLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[56, 9], 6.222222222222222]], 
                    PointSize[0.5], 
                    Opacity[0.5]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[56, 9], 6.222222222222222]], 
                    PointSize[0.5], 
                    Opacity[0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), Editable -> True, 
          InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    TemplateBox[<|"color" -> Hue[
                    Rational[56, 9]]|>, "HueColorSwatchTemplate"], ",", 
                    RowBox[{"PointSize", "[", "0.007`", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}]}], "]"}], "}"}], 
               ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"None", ",", "Automatic"}], "}"}], "}"}], "}"}]}],
                ",", 
               RowBox[{"Joined", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", "True", "}"}], ",", 
                    RowBox[{"{", "True", "}"}]}], "}"}]}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )],
          TraditionalForm]}, {
        FormBox[
         TemplateBox[{
          "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Mu]\\\", \\\"\[LongEqual]\\\"}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\\\\\\mu=\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)0.951057\""}, "LineLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[20, 3], 6.666666666666667]], 
                    PointSize[0.5], 
                    Opacity[0.5]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[20, 3], 6.666666666666667]], 
                    PointSize[0.5], 
                    Opacity[0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), Editable -> True, 
          InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    TemplateBox[<|"color" -> Hue[
                    Rational[20, 3]]|>, "HueColorSwatchTemplate"], ",", 
                    RowBox[{"PointSize", "[", "0.007`", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}]}], "]"}], "}"}], 
               ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"None", ",", "Automatic"}], "}"}], "}"}], "}"}]}],
                ",", 
               RowBox[{"Joined", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", "True", "}"}], ",", 
                    RowBox[{"{", "True", "}"}]}], "}"}]}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )],
          TraditionalForm]}, {
        FormBox[
         TemplateBox[{
          "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Mu]\\\", \\\"\[LongEqual]\\\"}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\\\\\\mu=\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)0.972370\""}, "LineLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[64, 9], 7.111111111111111]], 
                    PointSize[0.5], 
                    Opacity[0.5]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[64, 9], 7.111111111111111]], 
                    PointSize[0.5], 
                    Opacity[0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), Editable -> True, 
          InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    TemplateBox[<|"color" -> Hue[
                    Rational[64, 9]]|>, "HueColorSwatchTemplate"], ",", 
                    RowBox[{"PointSize", "[", "0.007`", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}]}], "]"}], "}"}], 
               ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"None", ",", "Automatic"}], "}"}], "}"}], "}"}]}],
                ",", 
               RowBox[{"Joined", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", "True", "}"}], ",", 
                    RowBox[{"{", "True", "}"}]}], "}"}]}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )],
          TraditionalForm]}, {
        FormBox[
         TemplateBox[{
          "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Mu]\\\", \\\"\[LongEqual]\\\"}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\\\\\\mu=\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)0.987688\""}, "LineLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[68, 9], 7.555555555555555]], 
                    PointSize[0.5], 
                    Opacity[0.5]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[
                    NCache[
                    Rational[68, 9], 7.555555555555555]], 
                    PointSize[0.5], 
                    Opacity[0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), Editable -> True, 
          InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    TemplateBox[<|"color" -> Hue[
                    Rational[68, 9]]|>, "HueColorSwatchTemplate"], ",", 
                    RowBox[{"PointSize", "[", "0.007`", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}]}], "]"}], "}"}], 
               ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"None", ",", "Automatic"}], "}"}], "}"}], "}"}]}],
                ",", 
               RowBox[{"Joined", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", "True", "}"}], ",", 
                    RowBox[{"{", "True", "}"}]}], "}"}]}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )],
          TraditionalForm]}, {
        FormBox[
         TemplateBox[{
          "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{\\\"\[Mu]\\\", \\\"\[LongEqual]\\\"}], TraditionalForm], \
\\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\\\\\\mu=\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)0.996917\""}, "LineLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[8], 
                    PointSize[0.5], 
                    Opacity[0.5]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    AbsoluteThickness[2], 
                    Hue[8], 
                    PointSize[0.5], 
                    Opacity[0.5]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), Editable -> True, 
          InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    
                    TemplateBox[<|"color" -> Hue[8]|>, 
                    "HueColorSwatchTemplate"], ",", 
                    RowBox[{"PointSize", "[", "0.007`", "]"}], ",", 
                    RowBox[{"Opacity", "[", "0.5`", "]"}]}], "]"}], "}"}], 
               ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"None", ",", "Automatic"}], "}"}], "}"}], "}"}]}],
                ",", 
               RowBox[{"Joined", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", "True", "}"}], ",", 
                    RowBox[{"{", "True", "}"}]}], "}"}]}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )],
          TraditionalForm]}}, AutoDelete -> False, 
      GridBoxAlignment -> {"Columns" -> {{Left}}}, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      GridBoxSpacings -> {"Columns" -> {{0}}}], "Grid"], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.9388566481892242`*^9, {3.968398769165097*^9, 3.96839879283256*^9}, 
   3.968406151190434*^9, 3.968406789799761*^9, 3.968407838561314*^9, {
   3.972021245104989*^9, 3.9720212910705347`*^9}, 3.972026394812345*^9, {
   3.972026459161488*^9, 3.9720264959717197`*^9}, 3.9720265502998457`*^9, 
   3.9720266271710463`*^9, 3.972026662327511*^9, 3.972026694394536*^9, 
   3.973161528361351*^9, 3.973572708743449*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"3f79907e-6ebb-4c54-b77c-be1b8a254792"]
}, Open  ]],

Cell[CellGroupData[{

Cell["The strong coupling conjecture", "Section",
 CellChangeTimes->{{3.968404285268285*^9, 
  3.9684042901487627`*^9}},ExpressionUUID->"894c20cf-8ed0-4243-8896-\
ad94dd73bb64"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox["\[Mu]", "2"]}]], " ", 
     SqrtBox["g"]}], 
    SqrtBox[
     RowBox[{"2", " ", "\[Pi]"}]]], "+", 
   FractionBox[
    RowBox[{"1", "+", "\[Mu]"}], 
    RowBox[{"2", " ", "\[Pi]"}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Mu]"}], ")"}], "2"], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
        RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
     SqrtBox[
      FractionBox["1", "g"]]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{"3", "/", "2"}]], " ", 
     SqrtBox[
      RowBox[{"2", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Mu]", "2"]}]}]]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Mu]"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Mu]"}], ")"}], "2"]}], 
    RowBox[{"128", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "\[Mu]", " ", "g"}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "g"], "]"}], 
     RowBox[{"3", "/", "2"}]],
    SeriesData[$CellContext`g, 
     DirectedInfinity[1], {}, -1, 3, 2],
    Editable->False]}],
  SeriesData[$CellContext`g, 
   DirectedInfinity[
   1], {(2 Pi)^Rational[-1, 2] (1 - $CellContext`\[Mu]^2)^Rational[1, 2], 
    Rational[1, 2] Pi^(-1) (1 + $CellContext`\[Mu]), Rational[1, 4] 
    Pi^Rational[-3, 2] (2 - 2 $CellContext`\[Mu]^2)^
     Rational[-1, 2] ((1 + $CellContext`\[Mu])^2 - 
     4 (1 + $CellContext`\[Mu]^2) Log[2]), Rational[3, 128] 
    Pi^(-2) (-1 + $CellContext`\[Mu]) $CellContext`\[Mu]^(-1) (
      1 + $CellContext`\[Mu])^2}, -1, 3, 2],
  Editable->False]], "Input",
 CellChangeTimes->{{3.9682156245130453`*^9, 3.968215635507698*^9}, {
   3.968215852161127*^9, 3.9682158733624067`*^9}, {3.968215921601231*^9, 
   3.968215929307351*^9}, 3.968226222106928*^9, 3.968382273347933*^9, 
   3.968383423273408*^9, 3.968384324171028*^9, 3.968385570036942*^9, 
   3.9683860566188507`*^9, {3.9683860947600737`*^9, 3.968386116999239*^9}, 
   3.968387122341658*^9, 3.96840057000881*^9, {3.968400762365423*^9, 
   3.9684007664386597`*^9}, {3.968400817139565*^9, 3.968400832802516*^9}, 
   3.968400895792985*^9, {3.968401675066225*^9, 3.96840168147901*^9}, 
   3.968404897491362*^9},ExpressionUUID->"217c500e-8bce-4932-9953-\
7d9b513a6f44"],

Cell["\<\
Attention : There is a minus sign wrong for the Log[2] term in the notes and \
a factor of 2 wrong in the 1/g term .
Notation we will use below:\
\>", "Text",
 CellChangeTimes->{{3.968404956938758*^9, 3.968405017425523*^9}, {
  3.968407925368618*^9, 
  3.96840793159249*^9}},ExpressionUUID->"a96b6fc1-dc23-4c37-900c-\
a5b99780a93f"],

Cell[BoxData[
 TemplateBox[<|"boxes" -> FormBox[
     RowBox[{
       SubscriptBox[
        StyleBox["T", "TI"], 
        StyleBox["H", "TI"]], "\[LongEqual]", 
       UnderoverscriptBox["\[Sum]", 
        RowBox[{
          StyleBox["i", "TI"], "\[LongEqual]", "0"}], "\[Infinity]", 
        LimitsPositioning -> True], 
       SubsuperscriptBox[
        StyleBox["T", "TI"], 
        StyleBox["H", "TI"], 
        RowBox[{"(", 
          StyleBox["i", "TI"], ")"}]], 
       SuperscriptBox[
        StyleBox["g", "TI"], 
        RowBox[{
          RowBox[{"(", 
            RowBox[{"1", "-", 
              StyleBox["i", "TI"]}], ")"}], "/", "2"}]]}], TraditionalForm], 
   "errors" -> {}, "input" -> "T_H=\\sum_{i=0}^\\infty T_H^{(i)} g^{(1-i)/2", 
   "state" -> "Boxes"|>,
  "TeXAssistantTemplate"]], "Input",
 CellChangeTimes->{{3.9684079367142572`*^9, 
  3.9684079388652477`*^9}},ExpressionUUID->"46c7585d-6900-48e5-9528-\
bfb5dd18e175"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checking the leading order asymptotics", "Section",
 CellChangeTimes->{{3.9683991091863956`*^9, 
  3.9683991202892303`*^9}},ExpressionUUID->"3ef0f5d5-1525-453a-a365-\
899af552991b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"strong", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "1", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"Fit", "[", 
            RowBox[{
             RowBox[{"strong", "[", 
              RowBox[{"[", 
               RowBox[{"j", ",", 
                RowBox[{"43", ";;"}], ",", 
                RowBox[{"2", ";;"}]}], "]"}], "]"}], ",", 
             RowBox[{"Table", "[", 
              RowBox[{
               SuperscriptBox["sqrtg", 
                RowBox[{"2", "-", "i"}]], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "4"}], "}"}]}], "]"}], ",", "sqrtg"}], 
            "]"}], ",", "sqrtg", ",", "1"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"Length", "[", "strong", "]"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AxesLabel", "->", 
      RowBox[{"{", 
       RowBox[{
        TemplateBox[<|
         "boxes" -> FormBox["\[Mu]", TraditionalForm], "errors" -> {}, 
          "input" -> "\\mu", "state" -> "Boxes"|>,
         "TeXAssistantTemplate"], 
        ",", "\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
SubsuperscriptBox[
StyleBox[\"T\", \"TI\"], 
StyleBox[\"H\", \"TI\"], 
RowBox[{\"(\", \"0\", \")\"}]], TraditionalForm], \"errors\" -> {}, \"input\" \
-> \"T_H^{(0)}\", \"state\" -> \"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\""}],
        "}"}]}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     FractionBox[
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox["\[Mu]", "2"]}]], 
      SqrtBox[
       RowBox[{"2", "\[Pi]"}]]], ",", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", "Red"}], "}"}]}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.930120367519659*^9, 3.930120370500885*^9}, {
   3.930120424413123*^9, 3.930120424901224*^9}, {3.930120564417012*^9, 
   3.930120701731691*^9}, {3.930120797946953*^9, 3.930120806681512*^9}, {
   3.930120924496739*^9, 3.9301209922728443`*^9}, {3.930121025675582*^9, 
   3.930121061402375*^9}, {3.930121093036436*^9, 3.930121131760442*^9}, {
   3.930121163980562*^9, 3.9301211814417257`*^9}, {3.930124185947296*^9, 
   3.93012419568208*^9}, {3.930197740981927*^9, 3.930197807830581*^9}, {
   3.930197937083867*^9, 3.930197943487959*^9}, {3.930199449196297*^9, 
   3.930199496841112*^9}, {3.930209354579423*^9, 3.930209362994506*^9}, {
   3.930212169595535*^9, 3.93021218773308*^9}, {3.930282919701851*^9, 
   3.930283120101613*^9}, {3.9302934531953993`*^9, 3.930293475071751*^9}, {
   3.930293803378989*^9, 3.93029385924977*^9}, {3.9302981567175913`*^9, 
   3.930298183977128*^9}, {3.930300567837339*^9, 3.930300580370385*^9}, {
   3.930300952278802*^9, 3.930300952393672*^9}, {3.930375863819551*^9, 
   3.9303758643617907`*^9}, {3.930819064683583*^9, 3.9308192544420433`*^9}, {
   3.9308193171472683`*^9, 3.930819349436528*^9}, {3.930819381402649*^9, 
   3.9308193820100403`*^9}, {3.93081951753906*^9, 3.9308195370269613`*^9}, {
   3.9308827023762503`*^9, 3.930882715492894*^9}, 3.930885970255194*^9, {
   3.930886036294661*^9, 3.9308860739017963`*^9}, {3.930886115475445*^9, 
   3.930886120245469*^9}, {3.930886173392739*^9, 3.930886174366108*^9}, {
   3.9308998490954514`*^9, 3.930899878627344*^9}, {3.930973961537678*^9, 
   3.930974002322042*^9}, {3.9309897358838663`*^9, 3.930989736483514*^9}, {
   3.96778019079986*^9, 3.9677801912000093`*^9}, {3.967780230297237*^9, 
   3.967780230544786*^9}, {3.967780289962327*^9, 3.96778037297913*^9}, {
   3.967780722444302*^9, 3.967780768298835*^9}, {3.9677808070207853`*^9, 
   3.967780809899674*^9}, {3.967780851757304*^9, 3.9677808522440968`*^9}, {
   3.967797457143572*^9, 3.967797494110199*^9}, {3.967797533960195*^9, 
   3.9677975603351727`*^9}, {3.967802040110299*^9, 3.9678020711416607`*^9}, {
   3.967802808292541*^9, 3.967802841444234*^9}, {3.967803303535103*^9, 
   3.9678033043016872`*^9}, {3.967804686498288*^9, 3.967804704512817*^9}, {
   3.967804735690452*^9, 3.967804742050995*^9}, {3.9678050479925833`*^9, 
   3.967805062167398*^9}, {3.967805139826313*^9, 3.967805140032621*^9}, {
   3.967805465688939*^9, 3.9678054827592278`*^9}, {3.967805544321803*^9, 
   3.9678056072409143`*^9}, {3.9682145479104757`*^9, 3.968214549133239*^9}, {
   3.96821465048883*^9, 3.9682147094648657`*^9}, 3.96821771601511*^9, {
   3.968295350469615*^9, 3.968295351131771*^9}, {3.968295400582045*^9, 
   3.9682954392453823`*^9}, {3.968317365742607*^9, 3.968317398805601*^9}, {
   3.968317564105835*^9, 3.968317564225071*^9}, {3.968383522852057*^9, 
   3.968383523427023*^9}, {3.968383639127034*^9, 3.968383639284402*^9}, {
   3.9683836839007483`*^9, 3.9683836843896646`*^9}, {3.968383718919518*^9, 
   3.968383721005815*^9}, {3.9683840136296673`*^9, 3.9683840407564363`*^9}, {
   3.968398921302178*^9, 3.968398938215043*^9}, {3.968398970808049*^9, 
   3.968399093729775*^9}, {3.968405630999647*^9, 3.968405648934947*^9}, {
   3.9684080039241533`*^9, 3.9684080550117197`*^9}, {3.9720214114080048`*^9, 
   3.972021411953699*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"aa5f2cc8-2070-4f87-8339-70f12935f53b"],

Cell[BoxData[
 GraphicsBox[{{{}, 
    InterpretationBox[{
      TagBox[
       TagBox[
        {RGBColor[0.24, 0.6, 0.8], PointSize[0.012833333333333334`], 
         AbsoluteThickness[2], PointBox[CompressedData["
1:eJwBQQG+/iFib1JlAgAAABMAAAACAAAAXK0Tl+MVtD8b9X5zJIvZP2HB/YAH
BsQ/jbT9Vs5s2T+MFTWYhuHNP2rFy9IkINk/Mh06Pe/G0z8Et1DuhXjYP/4M
b9bgfdg/vOeYtPZx1z+uga0SLA7dP6Ri9nWzS9Y/oiqm0k+44D/nhr+lnE/V
Px6KAn0iz+I/uABix7ho1D/Eew4sR8jkP11WVxfmX9M/u7n4256g5j8bXXsn
lRvSP2PUtfY+Veg/7leWBh+p0D+ZDp2ed+PpPwfd9YlYKs4/t11ortNI6z/u
vuuamNTKP+85sBwhg+w/H9pHg51bxz8cti3KbJDtP9Va6s7Lw8M/TDj0Fg9v
7j8OyJIOMBfAP5KRs7CnHe8/lrVRuCDMuD9N2lTdI5vvP+KInfBtcbE/InL6
er7m7z8ByWGOxx6kP4Sinzc=
          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ],
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{
            Annotation[{
              Directive[
               PointSize[0.012833333333333334`], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]], 
              Point[CompressedData["
1:eJwBQQG+/iFib1JlAgAAABMAAAACAAAAXK0Tl+MVtD8b9X5zJIvZP2HB/YAH
BsQ/jbT9Vs5s2T+MFTWYhuHNP2rFy9IkINk/Mh06Pe/G0z8Et1DuhXjYP/4M
b9bgfdg/vOeYtPZx1z+uga0SLA7dP6Ri9nWzS9Y/oiqm0k+44D/nhr+lnE/V
Px6KAn0iz+I/uABix7ho1D/Eew4sR8jkP11WVxfmX9M/u7n4256g5j8bXXsn
lRvSP2PUtfY+Veg/7leWBh+p0D+ZDp2ed+PpPwfd9YlYKs4/t11ortNI6z/u
vuuamNTKP+85sBwhg+w/H9pHg51bxz8cti3KbJDtP9Va6s7Lw8M/TDj0Fg9v
7j8OyJIOMBfAP5KRs7CnHe8/lrVRuCDMuD9N2lTdI5vvP+KInfBtcbE/InL6
er7m7z8ByWGOxx6kP4Sinzc=
               "]]}, "Charting`Private`Tag#1"]}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0, 0.996917}, {0, 0.3991175773515622}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.24, 0.6, 0.8], 
                AbsoluteThickness[2]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{0, 0.996917}, {0, 0.3991175773515622}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               PointSize[0.012833333333333334`], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}],
       Selectable->False]},
     Annotation[{{
        Annotation[{
          Directive[
           PointSize[0.012833333333333334`], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]], 
          Point[CompressedData["
1:eJwBQQG+/iFib1JlAgAAABMAAAACAAAAXK0Tl+MVtD8b9X5zJIvZP2HB/YAH
BsQ/jbT9Vs5s2T+MFTWYhuHNP2rFy9IkINk/Mh06Pe/G0z8Et1DuhXjYP/4M
b9bgfdg/vOeYtPZx1z+uga0SLA7dP6Ri9nWzS9Y/oiqm0k+44D/nhr+lnE/V
Px6KAn0iz+I/uABix7ho1D/Eew4sR8jkP11WVxfmX9M/u7n4256g5j8bXXsn
lRvSP2PUtfY+Veg/7leWBh+p0D+ZDp2ed+PpPwfd9YlYKs4/t11ortNI6z/u
vuuamNTKP+85sBwhg+w/H9pHg51bxz8cti3KbJDtP9Va6s7Lw8M/TDj0Fg9v
7j8OyJIOMBfAP5KRs7CnHe8/lrVRuCDMuD9N2lTdI5vvP+KInfBtcbE/InL6
er7m7z8ByWGOxx6kP4Sinzc=
           "]]}, "Charting`Private`Tag#1"]}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, 
         "PlotRange" -> {{0, 0.996917}, {0, 0.3991175773515622}}, 
         "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
         "DefaultStyle" -> {
           Directive[
            PointSize[0.012833333333333334`], 
            RGBColor[0.24, 0.6, 0.8], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ListPlot, "GroupHighlight" -> False|>|>, 
      "DynamicHighlight"]], {{}, {}}}, 
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], AbsoluteThickness[2], Opacity[1.], 
          Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV1Xk41dkfB3C00GRLTBHdFAolEhH1rtCCaoRC2aVlspZkX36Iss1kyU6o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           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               Dashing[{Small, Small}], 
               RGBColor[1, 0, 0]], 
              Line[CompressedData["
1:eJwV1Xk41dkfB3C00GRLTBHdFAolEhH1rtCCaoRC2aVlspZkX36Iss1kyU6o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               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{0, 1}, {0., 0.3989422804014326}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               Dashing[{Small, Small}], 
               RGBColor[1, 0, 0]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0, 1}, {0., 0.3989422804014326}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              Dashing[{Small, Small}], 
              RGBColor[1, 0, 0]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           Dashing[{Small, Small}], 
           RGBColor[1, 0, 0]], 
          Line[CompressedData["
1:eJwV1Xk41dkfB3C00GRLTBHdFAolEhH1rtCCaoRC2aVlspZkX36Iss1kyU6o
EJfrIlvILS1kj5tyJUmW+x2NohS/M3+c5/O8zj/v85zzfM5H1sHtxFk+Hh6e
ZrL+q4ZnxzobP5vvPa7Zo24QycZSPSl3juROLPKV0P6zetbt9HJJfax5pvtB
n3hEWi7EW+EYAsOCA/+zUVsfI0PSDKaaPtN6xHLRMvmLNEvMv1HQ/c8/DR2T
7RVssN4tyuYA8XhYD8s+yR53uNkW+4lPOc3W/y3phGIzF6V9xCw9qarmdGcU
pXG79xKrbtpTOkO7AL16OfM9xOl8dgXyuX/CiSFSokMsMBx656SCK3Zfpg9q
E9cMdbU1m7lDfXbJp13E7n84GZ5J8sCvnUItGsTvtl/Xi5G8AqGKPcJqxAlZ
axvlT3vh25CTlwqxoUih7qP0q/iZso+pTFzJbdWgaD7wDJSolie+ZGPDuG7v
i/gY4aCNxBtfUSobcv2webpWmkYcWyy2xUQhEGNX1DlriA1k8vI+nwvCC89f
S8SJA5+mijaZBSMx2I9HlHin5tYYy6QQ0IJuBfMTZ0scj7ghGQYuSzVj5job
fm3JrJM1YVBdmhJEEZ8MH+LbdDocnneZ2uPEgl89gmrTI3CcvkyDQ3ytJ+Ha
JC0K5mMrD7cQm0a/q3zYGIVsK8GxRmIVfYWvYfY3cNC0wbaGeKS8ykMm9yY2
ntZ9/YDY5Nabi8cUYsFRj+PEEW812lQg1RKLOeMNeyKJBZZc+jR6Lg4CQw6e
wcS21QtlDWbxKOHMO7oTSyjGq1gk/YUsQR/HY8QhAuWboyQT4DXq181HrHTo
r0iGewJ0lie2z0aw0RXu9nmgJQENKUbpk8RyS7YWqVxNhL9s/L1e4qe/8lR6
upJgmO0Wnk8s+G+SBi06BX+fNrbRJa5Q80o6/CEFa7RknFSIbdxNZz12p+KS
wvXdG4jpUyLVrLFUcOblLJcQnxiL1L1okA7Le0HWLeFs3H7nq1exkIknEc6h
B4n3S1vmDZpnYfm+nL80iMetdi0TKM6CY7abhxzx+kkfx+Jt2fDve3KHl9jt
gqY8z9tsZF462lodxoaYE/1+vtYdXNZ03y1LbGGZQ/9nOg++75cFt4ayQQ2Y
/XZHKh9/ZDkoVBFH2AicNdXLByfdKjeHuNzRTaoyIR8+5VKyV4mFXfeE++26
i9T77coyxE9C2VbLA+6h9dODAMcQNnY8WLVcWqAQ2mWCop1BbDxXeWLXplqI
vg2zkZXEdmXXagMtC6G/3bU/jTimkuP+vrAQa2k882eJxxqLB+4eLcLzgbxj
c4FsZPYeKVO79QBO5X7bJYhXLoacObSeDjmlsO7t/uS+Lpyy2XqQjiv/ZNSJ
Esv1bLVb5UpHq3t7wLQfG3sL+hwH6ukoMfWOZBBXFyRVVKmUQufsi0c7iKdM
J+uMXpWSPvpeouzLhvn95JeXhRgoqFFNWfQm/W0dauwsy8DT8d/DBoiHxVza
LDQYeLWC91AVsVvAgfY91gxIXRg0cyWOOjHVxV/MwOquwvg3V9mo/3ngTZpx
ObbxTl8v8mJD3oQ71nyTCbPRfe7bL7MhFXRo97kcJiQu/HjLRyxanH3ztyom
XPZHS732ZOOHgKmKyTATscIaAv7EHY1Vlwe1KuCRE1T8xIMNX9WQhbmPFXC+
JEn7w52NVyLi4ir7qiCkr5K834UN71fauD1TDX6lvowkZ/J+KhUfnwvU4L2a
4S974rwY1eh56RosZLuobyPuNN7MtjGoQX9x06bms2wovxS/LJ9Ug++yoeJT
TmxwWqi7jF215ByBGtqObBxqyhdu861DxZyQK8OWjTXMVYO8vA2Yz17qv8WC
/FfDeq3tuo9xJf9ARqIBG48vZqyznGThuIk33UqVja8Ke0SKXVowImFxnS3J
Bt/3ItF18i+whecLw3uhH5qLdpWmJa2Y3Kl7T2y4H61hO189VWqHYuLa5zeb
+0GLn/hewO3ADb0vydZZ/ZiY5Qz2qnbhwMl8yVLffuSN174Qju0GX0TvtdLj
/RCWuUeNjPSgM47HX3ZjP6IvVDhny71GlqPmYNJMH77tKxo5H9QHTpPb+LOG
PlzZwWL+TnJc6c1Xdt0k+yWsm52yb0Az6lRIONaH+Ys9aYq+A/iZaMbUFOmD
8n7+Befat9CTnvD7q+M1Dt2RPVe2ZhBi5glDBZGv4S1ju/H9GQ7Cxl5O393/
GlsnzVf2HR3CwIf5oQNzvVgt8o8A68cQOtVWWO7N68XShjT6pvT3qOF5xo0w
6cWfO2vZK4yGkVgT0/vlSw+KjjhkP/o2jHSdYCV2fA++TkiJjiZ9gBr//TXO
qj2oMD20JEF/BKuEipzFH3cj6HB4FnN0BNKL527Zm3dD9p1hf274R9yuSl0h
+bELu3eFJUjuGEVFnBavrVMXzqxv/87bPYqWgxOZhz924uuLmGH3kE+gkm7S
NUw7cXupzZUTcmP4aTHmtO9xB1YPVtzhY41h4q3M8f3KHVgWEGKm7fEZxXLq
Acy5V+ApsKEPi42DXUd/mJraBs9UeozYY+LF9g2BvK2oV44UWOU6gYk+5+7L
xi+wytBza6jwJDJtisJKY5/h7baObp+6SRh7He8t8H6K0kzIjdhM4ePa3JVW
Biz86/svv739FOiabQxFXRY0T92beOc4hce71zrN7GChVkSkvO/8FJxiO5/7
bmDhafDg/peeU9BqDeYYzjdjwCHAlhExhdFlBz5P05uxfHNtanDJFFbemDOR
l2iGNV1zlczCFD4fu310c1sTKq3mhDt4uNAYCbaKbWqC8PIawf8t4SL6yZrm
yYomNJ7ZI/BZgAsLv1cOcZlN2Pib/iJzNRf8Du+pC25NGHUymTJW5OKmkZWw
k0gTXKUuPfc34yIz/5H620ONePpkW8v2U1zcSxmOEdBpBM2DYg1bcmFU4Jas
qNKIjhbPxsO2XHTk/jI6It6IHV4+VeIXufgfNpnMNTRgtj0i/0EQF3+OdEgo
jz9CcHhOyNtCLph21comSvUQ8uY3tC/mwvvL2b+PiNQj9byL2CidC1WtZaEK
M3UoN9LOpZhcRLaksaLr6zC6qpPF10DyHYoWeI/XwSiTR0CxmwspwYZNepdq
8XuVbazXPBelaok6FjHVyL3/5OSPX1ykNpuHbXGthmqqMi2Ih0K79vnO9mPV
OBIwS49cRuGDdaJojkg1/PXiOtNEKOyaobvqxj3EcPsj8cebKMQK1vvXhFeh
eEwmTdiYgmDJiw/PjlQgMiPcbvAYhSs/jwaH0irgdGJKvsSEgpSa2cLwDBPS
dXWlR09R2FHaMBuXycSNuNNPox0oKP0ZIG4xVY7zminTv/lQGI+S+139KgP6
EzxVb/woXPxXRF7GgAFa9nn/wkAKbbWcqwGrGXi9QovfMIyCxvhYVWxJGQze
vZaOiqPgklBpevZdKTaGiR/mv0uhRLKs7LpqCRa0/IX67lPYEmFicK2qGOyp
D113iyjw1f1IP69bjPhT5dYHyygcdXe/xcEDLCqduBxeR2E25ZN2tWIh3nCq
tcwbKDLnd5ToZxSgMkF2Qe4xhetR84KlQgVwXfgnktVCof5I6LTeyD287YzL
XNJNIfpqzm13u3w8jJh17O6lcC5aNJ9WnocEHVvF3H4Kvq25Ie8Xc2GUr8I8
MEgh1fpk36ewO1CwSvIRe0+hk6/b/2ptDvhEFvYOf6DwyEvvZcJYNmqutT0P
+UyhqXq6JWpfJpK2acSZTFL4Zq3m88M4HR7D6WayFAWrfp2CDTtTYZy8VGp6
msLD0nUvtk8mY4vxJU7jDAW69Ld1650TsZS3Jy9+lsI688IHaZF/Y6hC56Ld
DwoB7NMPM/RjUXcxd7vqL5LnnJFw91w4kmkrvy4uUrjmYj7M2SCB/wPhGREU

           "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{0, 1}, {0., 0.3989422804014326}}, 
        "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           Dashing[{Small, Small}], 
           RGBColor[1, 0, 0]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\[Mu]", HoldForm], TraditionalForm], 
    FormBox[
     TagBox[
     "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[SubsuperscriptBox[StyleBox[\\\"T\\\", \\\"TI\\\"], \
StyleBox[\\\"H\\\", \\\"TI\\\"], RowBox[{\\\"(\\\", \\\"0\\\", \\\")\\\"}]], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"T_H^{(0)}\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)\"", 
      HoldForm], TraditionalForm]},
  AxesOrigin->{0, 0},
  DefaultBaseStyle->{"PlotGraphics", "Graphics"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.24, 0.6, 0.8], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.95, 0.627, 0.1425], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.455, 0.7, 0.21], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.578, 0.51, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.4, 0.64, 1.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1., 0.75, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.8, 0.4, 0.76], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.637, 0.65, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> Automatic, 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "IncludeHighlighting" -> "CurrentPoint", "HighlightStyle" -> Automatic, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotInteractivity:>True,
  PlotRange->{{0, 0.996917}, {0, 0.3991175773515622}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.9683989392503138`*^9, 3.968398986063287*^9, {3.9683990204858294`*^9, 
   3.968399049860643*^9}, {3.968399081775448*^9, 3.9683990953721523`*^9}, {
   3.968405632734253*^9, 3.968405649659267*^9}, 3.968406797230938*^9, 
   3.968407855722363*^9, {3.968408044015126*^9, 3.968408055633573*^9}, 
   3.968467455243416*^9, 3.97202130994105*^9, 3.972021416964388*^9, 
   3.9735727151153183`*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"5e498e53-4263-40db-b1ed-30f7d52a848f"]
}, Open  ]],

Cell["\<\
This fits very well!
Although, the slight deviations might be caused by pushing very far with a \
limited number of coefficients in the numerics. I should probably test the \
precision.\
\>", "Text",
 CellChangeTimes->{{3.9683994419091873`*^9, 3.968399450742034*^9}, {
  3.968403423339732*^9, 3.9684035091259727`*^9}, {3.968406185416114*^9, 
  3.96840618759186*^9}},ExpressionUUID->"9ef8c35a-87cd-43e6-8fe0-\
92b392aa62c5"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checking the first subleading order", "Section",
 CellChangeTimes->{{3.9683994593583384`*^9, 
  3.968399467309517*^9}},ExpressionUUID->"85f71ee8-a94e-43d8-9ca6-\
426fa1595fef"],

Cell["\<\
Here we subtract the analytic expression for the leading term from the data, \
then do a new fit.\
\>", "Text",
 CellChangeTimes->{{3.968407863120002*^9, 3.968407895743898*^9}, {
  3.968408285655821*^9, 
  3.968408292232115*^9}},ExpressionUUID->"3ee7ad1b-c044-4b5c-996f-\
b20f60ac182c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"strong", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "1", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"Fit", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"strong", "[", 
               RowBox[{"[", 
                RowBox[{"j", ",", 
                 RowBox[{"43", ";;"}], ",", 
                 RowBox[{"2", ";;"}]}], "]"}], "]"}], "-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", 
                   RowBox[{
                    FractionBox[
                    SqrtBox[
                    RowBox[{"1", "-", 
                    SuperscriptBox[
                    RowBox[{"strong", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "1", ",", "1"}], "]"}], "]"}], "2"]}]], 
                    
                    SqrtBox[
                    RowBox[{"2", "\[Pi]"}]]], "#"}]}], "}"}], "&"}], "/@", 
                RowBox[{"strong", "[", 
                 RowBox[{"[", 
                  RowBox[{"j", ",", 
                   RowBox[{"43", ";;"}], ",", "2"}], "]"}], "]"}]}], ")"}]}], 
             ",", 
             RowBox[{"Table", "[", 
              RowBox[{
               SuperscriptBox["sqrtg", 
                RowBox[{"2", "-", "i"}]], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "2", ",", "5"}], "}"}]}], "]"}], ",", 
             "sqrtg"}], "]"}], ",", "sqrtg", ",", "0"}], "]"}]}], "}"}], ",", 
       
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"Length", "[", "strong", "]"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"AxesLabel", "->", 
      RowBox[{"{", 
       RowBox[{
        TemplateBox[<|
         "boxes" -> FormBox["\[Mu]", TraditionalForm], "errors" -> {}, 
          "input" -> "\\mu", "state" -> "Boxes"|>,
         "TeXAssistantTemplate"], 
        ",", "\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
SubsuperscriptBox[
StyleBox[\"T\", \"TI\"], 
StyleBox[\"H\", \"TI\"], 
RowBox[{\"(\", \"1\", \")\"}]], TraditionalForm], \"errors\" -> {}, \"input\" \
-> \"T_H^{(1)}\", \"state\" -> \"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\""}],
        "}"}]}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "+", "\[Mu]"}], 
      RowBox[{"2", "\[Pi]"}]], ",", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", "Red"}], "}"}]}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.968399136906823*^9, 3.9683992781799173`*^9}, 
   3.968399429552949*^9, {3.968405615687439*^9, 3.96840561843781*^9}, {
   3.968405661920992*^9, 3.968405663880027*^9}, 3.968408063270185*^9, {
   3.9720214217630033`*^9, 3.972021425847335*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"2ecd6d2d-5e25-4cff-ac84-0b4935d7d56e"],

Cell[BoxData[
 GraphicsBox[{{{}, 
    InterpretationBox[{
      TagBox[
       TagBox[
        {RGBColor[0.24, 0.6, 0.8], PointSize[0.012833333333333334`], 
         AbsoluteThickness[2], PointBox[CompressedData["
1:eJwBQQG+/iFib1JlAgAAABMAAAACAAAAXK0Tl+MVtD+bdkIoESzFP2HB/YAH
BsQ/5NJI6yuAxz+MFTWYhuHNPxGZSybse8o/Mh06Pe/G0z8i+7vzpr7MP/4M
b9bgfdg/sBpFkkFazT+uga0SLA7dPwgYavQ1IM0/oiqm0k+44D/E5sJSrLjN
Px6KAn0iz+I/1M9LlNtYzz/Eew4sR8jkP2jlv5OYnNA/u7n4256g5j8wJASp
SGHRP2PUtfY+Veg/mmY1Fib+0T+ZDp2ed+PpPwiWG9mJfdI/t11ortNI6z/l
OKNl0OrSP+85sBwhg+w/IVEUTG9I0z8cti3KbJDtP+razkeRk9M/TDj0Fg9v
7j9pI0uec8TTP5KRs7CnHe8/krdPn8XC0z9N2lTdI5vvPzG6uj+CV9M/InL6
er7m7z98FuWUa9/RP/wym8A=
          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ],
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{
            Annotation[{
              Directive[
               PointSize[0.012833333333333334`], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]], 
              Point[CompressedData["
1:eJwBQQG+/iFib1JlAgAAABMAAAACAAAAXK0Tl+MVtD+bdkIoESzFP2HB/YAH
BsQ/5NJI6yuAxz+MFTWYhuHNPxGZSybse8o/Mh06Pe/G0z8i+7vzpr7MP/4M
b9bgfdg/sBpFkkFazT+uga0SLA7dPwgYavQ1IM0/oiqm0k+44D/E5sJSrLjN
Px6KAn0iz+I/1M9LlNtYzz/Eew4sR8jkP2jlv5OYnNA/u7n4256g5j8wJASp
SGHRP2PUtfY+Veg/mmY1Fib+0T+ZDp2ed+PpPwiWG9mJfdI/t11ortNI6z/l
OKNl0OrSP+85sBwhg+w/IVEUTG9I0z8cti3KbJDtP+razkeRk9M/TDj0Fg9v
7j9pI0uec8TTP5KRs7CnHe8/krdPn8XC0z9N2lTdI5vvPzG6uj+CV9M/InL6
er7m7z98FuWUa9/RP/wym8A=
               "]]}, "Charting`Private`Tag#1"]}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0, 0.996917}, {0.15743742221826243`, 
               0.3088654561839151}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0.15743742221826243`}, 
             "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
             "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
             "DefaultStyle" -> {
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.24, 0.6, 0.8], 
                AbsoluteThickness[2]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{0, 0.996917}, {0.15743742221826243`, 
              0.3088654561839151}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0.15743742221826243`}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               PointSize[0.012833333333333334`], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}],
       Selectable->False]},
     Annotation[{{
        Annotation[{
          Directive[
           PointSize[0.012833333333333334`], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]], 
          Point[CompressedData["
1:eJwBQQG+/iFib1JlAgAAABMAAAACAAAAXK0Tl+MVtD+bdkIoESzFP2HB/YAH
BsQ/5NJI6yuAxz+MFTWYhuHNPxGZSybse8o/Mh06Pe/G0z8i+7vzpr7MP/4M
b9bgfdg/sBpFkkFazT+uga0SLA7dPwgYavQ1IM0/oiqm0k+44D/E5sJSrLjN
Px6KAn0iz+I/1M9LlNtYzz/Eew4sR8jkP2jlv5OYnNA/u7n4256g5j8wJASp
SGHRP2PUtfY+Veg/mmY1Fib+0T+ZDp2ed+PpPwiWG9mJfdI/t11ortNI6z/l
OKNl0OrSP+85sBwhg+w/IVEUTG9I0z8cti3KbJDtP+razkeRk9M/TDj0Fg9v
7j9pI0uec8TTP5KRs7CnHe8/krdPn8XC0z9N2lTdI5vvPzG6uj+CV9M/InL6
er7m7z98FuWUa9/RP/wym8A=
           "]]}, "Charting`Private`Tag#1"]}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, 
         "PlotRange" -> {{0, 0.996917}, {0.15743742221826243`, 
           0.3088654561839151}}, "Frame" -> {{False, False}, {False, False}}, 
         "AxesOrigin" -> {0, 0.15743742221826243`}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
         "DefaultStyle" -> {
           Directive[
            PointSize[0.012833333333333334`], 
            RGBColor[0.24, 0.6, 0.8], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ListPlot, "GroupHighlight" -> False|>|>, 
      "DynamicHighlight"]], {{}, {}}}, 
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], AbsoluteThickness[2], Opacity[1.], 
          Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVx3k4lAkAx3EjnlRPzo5nQnaKRJRKqrX1s/FQocJISkOubUlyPE+0qp1d
U1MRW1ZaZ6hIjnaG2h0ipnEN5nhrFA1NQ44Zb4cjKbb94/t8ni8tONo7TFND
Q8PzW/+7N2xI3DDsu9PnRFO8XSAfWs4rTvVR7TGqvq1qDeJjc35WDofqgt+j
2aEhwXy4d8j+zqXS8SDWk54Zxodf6FTdNWoo9BJlm79E8vFqw0XnVGo8hKzR
D80JfBQs3X/hMjUZzvlGMYHX+GDqcCwvUTOwSRISdfUpH4f8b1W+e18MYu4z
h23/FIvmmAFuKyuhE2XptjbnKSy8xoaarnCxxY2bVE8R4HTndmSN/wOL4a0a
H6MFWM41kFMo9ShpOyBqfy5AjcJZ2PVDI8i4oDEn12Y0RuQa+6v4sL0sqijn
NGNizQ698qhmaPQ/49VTW6A5XaZvbNGGjK/iZSfZLXCYC6rxqRCi9nDI4ydk
C4TJ9p0C6y70mvvqLPZthVn66HTpmAgNNTsKxhtbMTrVJ39mJ4EDm5fMtGpD
8QivTfeqFNE0u4f3stqga3qXVCoJFFpqp7RrtyPl5+rwAvPnCI+KLv8jsh2T
TmXK4+dlIM+ITMZftCN+E5+7rKkbC1oE3TNOQvRV8K+IaS/xtpejyK8SYiaC
yLY604PHDEqa48oOrPtx/mw4rxeW3ykvJiV3wK2Q9tOD5XLQS+s6/T924LRp
4KrXAX1YEmsT3Hu4EzYq30Uyz3603525cbChE0Z673T4n/vhdvuJcdT6LmjV
Z1euznkNusJEtfbPLkTa814scFfgetxWlpOmCGV7ggseTyqQcD89bGibCBOj
K/QHM99gDctepYgUodrHbV6GixI1T6Q31xWJcH43K587qIR+Xp1a8FwE2qu9
3UWsAQxUyQwZC8T4fmtyBnXTIHIs1QxnJzECVnZNU6SDMNnp6fVLnBgTbamK
U8y3OPeoJIJSJkaWFiPe23wI9yT7rF/KxTCSVxdq8ofgvdqCV2EggfZZJn17
zDB6ZJOx4t0SaJQyKhWGI1hvYyR2TZIg9q/KVMPGEYQorQ8u5EpQt46tY3By
FEbS2PutIxIY7I21+U1XhdRj2qU9plL02oqkibUqjPhcFzr6SlGVB3MlQw29
wcjMMbYURysdDExn1aiqiN+Yy5PiV9YtZu+9MWzuSfh484MU5UOm2boeJM7f
bT4ybEGAncsKku8jwaulJHSuIRDqrbao8CLxSeyYwbEkYFJbW+XpRyLmS6Xw
rBWBy2lHBCnBJEK8snYY2hI47nDz/cJEEq4zx80c7QmsSl6ye/4dEov3L3yT
sovA7LakxbISEntCXeZinAm8UL+R3CkjwUo8Z+znQiDdj3PU9QGJ2aIPPjRX
AnPW3nGsWhLvP73kV+8h0CtOy5snJUEUlt2RHyDw6MJUiPQZCf1HA41NXgQy
HAOtirpJeHaY9ZV4E3C/vZ67S05CMHV9eRydwL8JHa3MYRIPPZLY8w8RyLTd
kualIjF+rKZY9e1jFDl0GknC7vS7BrE/gbUeJ/oaxkmU3gqdzj5CQItCFKdP
kRioyVvKDCDQX+0YEfSZxCph98bwowRqI4o22H0lwXhtuM+dQeCG2aKJuTkS
2ZMeEXaBBP4DhrV9Rg==
           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               Dashing[{Small, Small}], 
               RGBColor[1, 0, 0]], 
              Line[CompressedData["
1:eJwVx3k4lAkAx3EjnlRPzo5nQnaKRJRKqrX1s/FQocJISkOubUlyPE+0qp1d
U1MRW1ZaZ6hIjnaG2h0ipnEN5nhrFA1NQ44Zb4cjKbb94/t8ni8tONo7TFND
Q8PzW/+7N2xI3DDsu9PnRFO8XSAfWs4rTvVR7TGqvq1qDeJjc35WDofqgt+j
2aEhwXy4d8j+zqXS8SDWk54Zxodf6FTdNWoo9BJlm79E8vFqw0XnVGo8hKzR
D80JfBQs3X/hMjUZzvlGMYHX+GDqcCwvUTOwSRISdfUpH4f8b1W+e18MYu4z
h23/FIvmmAFuKyuhE2XptjbnKSy8xoaarnCxxY2bVE8R4HTndmSN/wOL4a0a
H6MFWM41kFMo9ShpOyBqfy5AjcJZ2PVDI8i4oDEn12Y0RuQa+6v4sL0sqijn
NGNizQ698qhmaPQ/49VTW6A5XaZvbNGGjK/iZSfZLXCYC6rxqRCi9nDI4ydk
C4TJ9p0C6y70mvvqLPZthVn66HTpmAgNNTsKxhtbMTrVJ39mJ4EDm5fMtGpD
8QivTfeqFNE0u4f3stqga3qXVCoJFFpqp7RrtyPl5+rwAvPnCI+KLv8jsh2T
TmXK4+dlIM+ITMZftCN+E5+7rKkbC1oE3TNOQvRV8K+IaS/xtpejyK8SYiaC
yLY604PHDEqa48oOrPtx/mw4rxeW3ykvJiV3wK2Q9tOD5XLQS+s6/T924LRp
4KrXAX1YEmsT3Hu4EzYq30Uyz3603525cbChE0Z673T4n/vhdvuJcdT6LmjV
Z1euznkNusJEtfbPLkTa814scFfgetxWlpOmCGV7ggseTyqQcD89bGibCBOj
K/QHM99gDctepYgUodrHbV6GixI1T6Q31xWJcH43K587qIR+Xp1a8FwE2qu9
3UWsAQxUyQwZC8T4fmtyBnXTIHIs1QxnJzECVnZNU6SDMNnp6fVLnBgTbamK
U8y3OPeoJIJSJkaWFiPe23wI9yT7rF/KxTCSVxdq8ofgvdqCV2EggfZZJn17
zDB6ZJOx4t0SaJQyKhWGI1hvYyR2TZIg9q/KVMPGEYQorQ8u5EpQt46tY3By
FEbS2PutIxIY7I21+U1XhdRj2qU9plL02oqkibUqjPhcFzr6SlGVB3MlQw29
wcjMMbYURysdDExn1aiqiN+Yy5PiV9YtZu+9MWzuSfh484MU5UOm2boeJM7f
bT4ybEGAncsKku8jwaulJHSuIRDqrbao8CLxSeyYwbEkYFJbW+XpRyLmS6Xw
rBWBy2lHBCnBJEK8snYY2hI47nDz/cJEEq4zx80c7QmsSl6ye/4dEov3L3yT
sovA7LakxbISEntCXeZinAm8UL+R3CkjwUo8Z+znQiDdj3PU9QGJ2aIPPjRX
AnPW3nGsWhLvP73kV+8h0CtOy5snJUEUlt2RHyDw6MJUiPQZCf1HA41NXgQy
HAOtirpJeHaY9ZV4E3C/vZ67S05CMHV9eRydwL8JHa3MYRIPPZLY8w8RyLTd
kualIjF+rKZY9e1jFDl0GknC7vS7BrE/gbUeJ/oaxkmU3gqdzj5CQItCFKdP
kRioyVvKDCDQX+0YEfSZxCph98bwowRqI4o22H0lwXhtuM+dQeCG2aKJuTkS
2ZMeEXaBBP4DhrV9Rg==
               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{0, 1}, {0.1591549463399554, 
              0.31830988293573065`}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0.15915494633995575`}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               Dashing[{Small, Small}], 
               RGBColor[1, 0, 0]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0, 1}, {0.1591549463399554, 
             0.31830988293573065`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0.15915494633995575`}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              Dashing[{Small, Small}], 
              RGBColor[1, 0, 0]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           Dashing[{Small, Small}], 
           RGBColor[1, 0, 0]], 
          Line[CompressedData["
1:eJwVx3k4lAkAx3EjnlRPzo5nQnaKRJRKqrX1s/FQocJISkOubUlyPE+0qp1d
U1MRW1ZaZ6hIjnaG2h0ipnEN5nhrFA1NQ44Zb4cjKbb94/t8ni8tONo7TFND
Q8PzW/+7N2xI3DDsu9PnRFO8XSAfWs4rTvVR7TGqvq1qDeJjc35WDofqgt+j
2aEhwXy4d8j+zqXS8SDWk54Zxodf6FTdNWoo9BJlm79E8vFqw0XnVGo8hKzR
D80JfBQs3X/hMjUZzvlGMYHX+GDqcCwvUTOwSRISdfUpH4f8b1W+e18MYu4z
h23/FIvmmAFuKyuhE2XptjbnKSy8xoaarnCxxY2bVE8R4HTndmSN/wOL4a0a
H6MFWM41kFMo9ShpOyBqfy5AjcJZ2PVDI8i4oDEn12Y0RuQa+6v4sL0sqijn
NGNizQ698qhmaPQ/49VTW6A5XaZvbNGGjK/iZSfZLXCYC6rxqRCi9nDI4ydk
C4TJ9p0C6y70mvvqLPZthVn66HTpmAgNNTsKxhtbMTrVJ39mJ4EDm5fMtGpD
8QivTfeqFNE0u4f3stqga3qXVCoJFFpqp7RrtyPl5+rwAvPnCI+KLv8jsh2T
TmXK4+dlIM+ITMZftCN+E5+7rKkbC1oE3TNOQvRV8K+IaS/xtpejyK8SYiaC
yLY604PHDEqa48oOrPtx/mw4rxeW3ykvJiV3wK2Q9tOD5XLQS+s6/T924LRp
4KrXAX1YEmsT3Hu4EzYq30Uyz3603525cbChE0Z673T4n/vhdvuJcdT6LmjV
Z1euznkNusJEtfbPLkTa814scFfgetxWlpOmCGV7ggseTyqQcD89bGibCBOj
K/QHM99gDctepYgUodrHbV6GixI1T6Q31xWJcH43K587qIR+Xp1a8FwE2qu9
3UWsAQxUyQwZC8T4fmtyBnXTIHIs1QxnJzECVnZNU6SDMNnp6fVLnBgTbamK
U8y3OPeoJIJSJkaWFiPe23wI9yT7rF/KxTCSVxdq8ofgvdqCV2EggfZZJn17
zDB6ZJOx4t0SaJQyKhWGI1hvYyR2TZIg9q/KVMPGEYQorQ8u5EpQt46tY3By
FEbS2PutIxIY7I21+U1XhdRj2qU9plL02oqkibUqjPhcFzr6SlGVB3MlQw29
wcjMMbYURysdDExn1aiqiN+Yy5PiV9YtZu+9MWzuSfh484MU5UOm2boeJM7f
bT4ybEGAncsKku8jwaulJHSuIRDqrbao8CLxSeyYwbEkYFJbW+XpRyLmS6Xw
rBWBy2lHBCnBJEK8snYY2hI47nDz/cJEEq4zx80c7QmsSl6ye/4dEov3L3yT
sovA7LakxbISEntCXeZinAm8UL+R3CkjwUo8Z+znQiDdj3PU9QGJ2aIPPjRX
AnPW3nGsWhLvP73kV+8h0CtOy5snJUEUlt2RHyDw6MJUiPQZCf1HA41NXgQy
HAOtirpJeHaY9ZV4E3C/vZ67S05CMHV9eRydwL8JHa3MYRIPPZLY8w8RyLTd
kualIjF+rKZY9e1jFDl0GknC7vS7BrE/gbUeJ/oaxkmU3gqdzj5CQItCFKdP
kRioyVvKDCDQX+0YEfSZxCph98bwowRqI4o22H0lwXhtuM+dQeCG2aKJuTkS
2ZMeEXaBBP4DhrV9Rg==
           "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{0, 1}, {0.1591549463399554, 0.31830988293573065`}}, 
        "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {0, 0.15915494633995575`}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           Dashing[{Small, Small}], 
           RGBColor[1, 0, 0]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\[Mu]", HoldForm], TraditionalForm], 
    FormBox[
     TagBox[
     "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[SubsuperscriptBox[StyleBox[\\\"T\\\", \\\"TI\\\"], \
StyleBox[\\\"H\\\", \\\"TI\\\"], RowBox[{\\\"(\\\", \\\"1\\\", \\\")\\\"}]], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"T_H^{(1)}\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)\"", 
      HoldForm], TraditionalForm]},
  AxesOrigin->{0, 0.15743742221826243`},
  DefaultBaseStyle->{"PlotGraphics", "Graphics"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.24, 0.6, 0.8], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.95, 0.627, 0.1425], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.455, 0.7, 0.21], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.578, 0.51, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.4, 0.64, 1.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1., 0.75, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.8, 0.4, 0.76], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.637, 0.65, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> Automatic, 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "IncludeHighlighting" -> "CurrentPoint", "HighlightStyle" -> Automatic, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotInteractivity:>True,
  PlotRange->{{0, 0.996917}, {0.15743742221826243`, 0.3088654561839151}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.96839914883524*^9, 3.9683992256752777`*^9, 3.968399279842705*^9, 
   3.968399431258123*^9, 3.968405619228356*^9, 3.968406799282195*^9, 
   3.968408068015315*^9, {3.968467458041335*^9, 3.9684674738016243`*^9}, 
   3.972021470424061*^9, 3.9735727165182323`*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"d82ad6df-7375-44a7-9cb7-d170d4387310"]
}, Open  ]],

Cell[TextData[{
 "This fits reasonably well with the ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[Mu]\[LessTilde]", "1"}], TraditionalForm], "errors" -> {}, 
     "input" -> "\\mu\\lesssim 1", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "3504d739-01cf-4705-a688-8474a31945c5"],
 "analytics result."
}], "Text",
 CellChangeTimes->{{3.968399481846496*^9, 
  3.968399522526085*^9}},ExpressionUUID->"4343c113-6ccd-43b8-93d0-\
8931c217ad9e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fitting the second subleading term", "Section",
 CellChangeTimes->{{3.968399003656786*^9, 3.9683990049837313`*^9}, {
  3.968399577392894*^9, 
  3.968399587502788*^9}},ExpressionUUID->"ac6e2e4e-7239-46ab-9395-\
f8b6d07c349a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"strong", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "1", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"Fit", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"strong", "[", 
               RowBox[{"[", 
                RowBox[{"j", ",", 
                 RowBox[{"43", ";;"}], ",", 
                 RowBox[{"2", ";;"}]}], "]"}], "]"}], "-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", 
                   RowBox[{
                    RowBox[{
                    FractionBox[
                    SqrtBox[
                    RowBox[{"1", "-", 
                    SuperscriptBox[
                    RowBox[{"strong", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "1", ",", "1"}], "]"}], "]"}], "2"]}]], 
                    
                    SqrtBox[
                    RowBox[{"2", "\[Pi]"}]]], "#"}], "+", 
                    FractionBox[
                    RowBox[{"1", "+", 
                    RowBox[{"strong", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "1", ",", "1"}], "]"}], "]"}]}], 
                    RowBox[{"2", "\[Pi]"}]]}]}], "}"}], "&"}], "/@", 
                RowBox[{"strong", "[", 
                 RowBox[{"[", 
                  RowBox[{"j", ",", 
                   RowBox[{"43", ";;"}], ",", "2"}], "]"}], "]"}]}], ")"}]}], 
             ",", 
             RowBox[{"Table", "[", 
              RowBox[{
               SuperscriptBox["sqrtg", 
                RowBox[{"2", "-", "i"}]], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "3", ",", "6"}], "}"}]}], "]"}], ",", 
             "sqrtg"}], "]"}], ",", "sqrtg", ",", 
           RowBox[{"-", "1"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"Length", "[", "strong", "]"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"PlotRange", "->", "All"}], ",", 
     RowBox[{"AxesLabel", "->", 
      RowBox[{"{", 
       RowBox[{
        TemplateBox[<|
         "boxes" -> FormBox["\[Mu]", TraditionalForm], "errors" -> {}, 
          "input" -> "\\mu", "state" -> "Boxes"|>,
         "TeXAssistantTemplate"], 
        ",", "\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
SubsuperscriptBox[
StyleBox[\"T\", \"TI\"], 
StyleBox[\"H\", \"TI\"], 
RowBox[{\"(\", \"2\", \")\"}]], TraditionalForm], \"errors\" -> {}, \"input\" \
-> \"T_H^{(2)}\", \"state\" -> \"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\""}],
        "}"}]}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Mu]"}], ")"}], "2"], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " "}], 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"3", "/", "2"}]], " ", 
       SqrtBox[
        RowBox[{"2", "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Mu]", "2"]}]}]]}]], ",", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", "Red"}], "}"}]}], ",", 
     RowBox[{"PlotRange", "->", "All"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.968399623104454*^9, 3.968399701682116*^9}, {
  3.9684049111802893`*^9, 3.968404939545383*^9}, {3.968405555286128*^9, 
  3.9684055598852463`*^9}, {3.968408081312848*^9, 3.968408089660534*^9}, {
  3.9720214962121487`*^9, 3.9720214997347*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"bffaed5b-a0d8-4e00-bc2c-940b35e05a8e"],

Cell[BoxData[
 GraphicsBox[{{{}, 
    InterpretationBox[{
      TagBox[
       TagBox[
        {RGBColor[0.24, 0.6, 0.8], PointSize[0.012833333333333334`], 
         AbsoluteThickness[2], PointBox[CompressedData["
1:eJwBQQG+/iFib1JlAgAAABMAAAACAAAAXK0Tl+MVtD9OME8prGazv2HB/YAH
BsQ/RFD48imHtb+MFTWYhuHNP7h0IOR+xam/Mh06Pe/G0z8yvfGSk/yJv/4M
b9bgfdg/R7QCeE8Qgb+uga0SLA7dP8eLBbm7paC/oiqm0k+44D8CRbhhp9Cr
vx6KAn0iz+I/KhcxYSLlrr/Eew4sR8jkP6dVjNZiA66/u7n4256g5j9u9BUQ
XEuuv2PUtfY+Veg/2JymTPxVsL+ZDp2ed+PpP9n0VC4ZlbK/t11ortNI6z8M
/c9bI8q1v+85sBwhg+w/s7KwFbomur8cti3KbJDtP8j1TLHtHMC/TDj0Fg9v
7j/3M8lGD5TEv5KRs7CnHe8/QQEJ8HyXy79N2lTdI5vvP7C/9hrCxNO/InL6
er7m7z8x5/5WruHfv82WpDc=
          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ],
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{
            Annotation[{
              Directive[
               PointSize[0.012833333333333334`], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]], 
              Point[CompressedData["
1:eJwBQQG+/iFib1JlAgAAABMAAAACAAAAXK0Tl+MVtD9OME8prGazv2HB/YAH
BsQ/RFD48imHtb+MFTWYhuHNP7h0IOR+xam/Mh06Pe/G0z8yvfGSk/yJv/4M
b9bgfdg/R7QCeE8Qgb+uga0SLA7dP8eLBbm7paC/oiqm0k+44D8CRbhhp9Cr
vx6KAn0iz+I/KhcxYSLlrr/Eew4sR8jkP6dVjNZiA66/u7n4256g5j9u9BUQ
XEuuv2PUtfY+Veg/2JymTPxVsL+ZDp2ed+PpP9n0VC4ZlbK/t11ortNI6z8M
/c9bI8q1v+85sBwhg+w/s7KwFbomur8cti3KbJDtP8j1TLHtHMC/TDj0Fg9v
7j/3M8lGD5TEv5KRs7CnHe8/QQEJ8HyXy79N2lTdI5vvP7C/9hrCxNO/InL6
er7m7z8x5/5WruHfv82WpDc=
               "]]}, "Charting`Private`Tag#1"]}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0.05932445833333347, 
               0.996917}, {-0.49814947601008713`, 0}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0.05932445833333347, 0}, 
             "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
             "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
             "DefaultStyle" -> {
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.24, 0.6, 0.8], 
                AbsoluteThickness[2]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{0.05932445833333347, 
              0.996917}, {-0.49814947601008713`, 0}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0.05932445833333347, 0}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               PointSize[0.012833333333333334`], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}],
       Selectable->False]},
     Annotation[{{
        Annotation[{
          Directive[
           PointSize[0.012833333333333334`], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]], 
          Point[CompressedData["
1:eJwBQQG+/iFib1JlAgAAABMAAAACAAAAXK0Tl+MVtD9OME8prGazv2HB/YAH
BsQ/RFD48imHtb+MFTWYhuHNP7h0IOR+xam/Mh06Pe/G0z8yvfGSk/yJv/4M
b9bgfdg/R7QCeE8Qgb+uga0SLA7dP8eLBbm7paC/oiqm0k+44D8CRbhhp9Cr
vx6KAn0iz+I/KhcxYSLlrr/Eew4sR8jkP6dVjNZiA66/u7n4256g5j9u9BUQ
XEuuv2PUtfY+Veg/2JymTPxVsL+ZDp2ed+PpP9n0VC4ZlbK/t11ortNI6z8M
/c9bI8q1v+85sBwhg+w/s7KwFbomur8cti3KbJDtP8j1TLHtHMC/TDj0Fg9v
7j/3M8lGD5TEv5KRs7CnHe8/QQEJ8HyXy79N2lTdI5vvP7C/9hrCxNO/InL6
er7m7z8x5/5WruHfv82WpDc=
           "]]}, "Charting`Private`Tag#1"]}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, 
         "PlotRange" -> {{0.05932445833333347, 
           0.996917}, {-0.49814947601008713`, 0}}, 
         "Frame" -> {{False, False}, {False, False}}, 
         "AxesOrigin" -> {0.05932445833333347, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
         "DefaultStyle" -> {
           Directive[
            PointSize[0.012833333333333334`], 
            RGBColor[0.24, 0.6, 0.8], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ListPlot, "GroupHighlight" -> False|>|>, 
      "DynamicHighlight"]], {{}, {}}}, 
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], AbsoluteThickness[2], Opacity[1.], 
          Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV13k4lF0bAHChtCiijZQlSYW8ZUtxE1myREhkL/JJtpC1skZCSYWEokGU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           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               Dashing[{Small, Small}], 
               RGBColor[1, 0, 0]], 
              Line[CompressedData["
1:eJwV13k4lF0bAHChtCiijZQlSYW8ZUtxE1myREhkL/JJtpC1skZCSYWEokGU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               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               Dashing[{Small, Small}], 
               RGBColor[1, 0, 0]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              Dashing[{Small, Small}], 
              RGBColor[1, 0, 0]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           Dashing[{Small, Small}], 
           RGBColor[1, 0, 0]], 
          Line[CompressedData["
1:eJwV13k4lF0bAHChtCiijZQlSYW8ZUtxE1myREhkL/JJtpC1skZCSYWEokGU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           "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
        "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           Dashing[{Small, Small}], 
           RGBColor[1, 0, 0]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\[Mu]", HoldForm], TraditionalForm], 
    FormBox[
     TagBox[
     "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[SubsuperscriptBox[StyleBox[\\\"T\\\", \\\"TI\\\"], \
StyleBox[\\\"H\\\", \\\"TI\\\"], RowBox[{\\\"(\\\", \\\"2\\\", \\\")\\\"}]], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"T_H^{(2)}\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)\"", 
      HoldForm], TraditionalForm]},
  AxesOrigin->{0.05932445833333347, 0},
  DefaultBaseStyle->{"PlotGraphics", "Graphics"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{630., Automatic},
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.24, 0.6, 0.8], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.95, 0.627, 0.1425], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.455, 0.7, 0.21], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.578, 0.51, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.4, 0.64, 1.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1., 0.75, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.8, 0.4, 0.76], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.637, 0.65, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> Automatic, 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "IncludeHighlighting" -> "CurrentPoint", "HighlightStyle" -> Automatic, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotInteractivity:>True,
  PlotRange->{{0.05932445833333347, 0.996917}, {-0.49814947601008713`, 0}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.968399664050252*^9, 3.968399702320382*^9}, {
   3.968404914104949*^9, 3.968404939997064*^9}, 3.968405560467239*^9, 
   3.968406804303419*^9, 3.968408099045602*^9, {3.968467461773951*^9, 
   3.968467476726128*^9}, 3.972021501035879*^9, 3.9735727177552557`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"ea10e443-7b6c-4e39-badb-12816cb018f9"]
}, Open  ]],

Cell["This seems to fit!", "Text",
 CellChangeTimes->{{3.9683997188740187`*^9, 3.96839973455322*^9}, {
  3.9684049470011578`*^9, 
  3.968404950537777*^9}},ExpressionUUID->"d09412f1-964e-416c-ac8d-\
971c713b12c9"],

Cell["\<\
Let\[CloseCurlyQuote]s look at how much the fitted term differs from the \
conjectured term.\
\>", "Text",
 CellChangeTimes->{{3.9684029740998087`*^9, 3.9684030023961277`*^9}, 
   3.968405046706828*^9},ExpressionUUID->"431d52cc-9232-4c1c-9c4b-\
e5aee3e3cec2"],

Cell["\<\
For most of the larger values of \[Mu] the relative difference of this second \
subleading term is actually not massively big\
\>", "Text",
 CellChangeTimes->{{3.968405857314032*^9, 3.968405908875422*^9}, {
  3.9684059634679937`*^9, 
  3.968405964900166*^9}},ExpressionUUID->"3be43e05-d4c6-4307-9040-\
aba896c793c6"],

Cell[BoxData[
 RowBox[{
  TemplateBox[<|
   "boxes" -> FormBox["\[Mu]", TraditionalForm], "errors" -> {}, "input" -> 
    "\\mu", "state" -> "Boxes"|>,
   "TeXAssistantTemplate"], ",", "\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
SubsuperscriptBox[
StyleBox[\"T\", \"TI\"], 
StyleBox[\"H\", \"TI\"], 
RowBox[{\"(\", \"2\", \")\"}]], TraditionalForm], \"errors\" -> {}, \"input\" \
-> \"T_H^{(2)}\", \"state\" -> \
\"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\""}]], "Input",
 CellChangeTimes->{{3.968399623104454*^9, 3.968399701682116*^9}, {
   3.9684049111802893`*^9, 3.968404939545383*^9}, {3.968405555286128*^9, 
   3.9684055598852463`*^9}, {3.968408081312848*^9, 3.968408089660534*^9}, {
   3.969681073080469*^9, 3.9696811029205008`*^9}, {3.9696811698183203`*^9, 
   3.969681170161377*^9}, {3.969681201091317*^9, 3.9696812067159567`*^9}, {
   3.969681266437038*^9, 3.9696812759072313`*^9}, {3.969681376526183*^9, 
   3.969681380613531*^9}, {3.969681466856653*^9, 3.969681491927615*^9}, {
   3.969683521301355*^9, 3.969683554188691*^9}, {3.969693377763912*^9, 
   3.969693431699305*^9}, {3.969947195236918*^9, 3.969947208369309*^9}, {
   3.9699472609158382`*^9, 3.969947347796056*^9}, {3.969947415847186*^9, 
   3.969947427061707*^9}, {3.969947466199593*^9, 3.969947466630458*^9}, {
   3.9699612983032846`*^9, 3.969961298454294*^9}, {3.969961532973114*^9, 
   3.9699615567708797`*^9}, {3.969963810222053*^9, 3.969963810700717*^9}, {
   3.969965212953431*^9, 3.969965216928527*^9}, {3.969966171867311*^9, 
   3.969966227339191*^9}, {3.9699680041908693`*^9, 3.9699680049166203`*^9}, {
   3.969968171163409*^9, 3.969968171384289*^9}, 3.9699684552868557`*^9, {
   3.970040657383046*^9, 3.9700406671008387`*^9}, 3.970286544892076*^9, 
   3.9703093638756323`*^9, {3.9705504898835163`*^9, 3.9705504993945217`*^9}, {
   3.97063178140384*^9, 
   3.970631781723646*^9}},ExpressionUUID->"99032306-e7ad-4c72-b216-\
07a734d6bf37"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"cut", "=", "43"}], "}"}], ",", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"strong", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "1", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"Fit", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"strong", "[", 
                 RowBox[{"[", 
                  RowBox[{"j", ",", 
                   RowBox[{"cut", ";;"}], ",", 
                   RowBox[{"2", ";;"}]}], "]"}], "]"}], "-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{
                    FractionBox[
                    SqrtBox[
                    RowBox[{"1", "-", 
                    SuperscriptBox[
                    RowBox[{"strong", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "1", ",", "1"}], "]"}], "]"}], "2"]}]], 
                    
                    SqrtBox[
                    RowBox[{"2", "\[Pi]"}]]], "#"}], "+", 
                    FractionBox[
                    RowBox[{"1", "+", 
                    RowBox[{"strong", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "1", ",", "1"}], "]"}], "]"}]}], 
                    RowBox[{"2", "\[Pi]"}]]}]}], "}"}], "&"}], "/@", 
                  RowBox[{"strong", "[", 
                   RowBox[{"[", 
                    RowBox[{"j", ",", 
                    RowBox[{"cut", ";;"}], ",", "2"}], "]"}], "]"}]}], 
                 ")"}]}], ",", 
               RowBox[{"Table", "[", 
                RowBox[{
                 SuperscriptBox["sqrtg", 
                  RowBox[{"2", "-", "i"}]], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "3", ",", "6"}], "}"}]}], "]"}], ",", 
               "sqrtg"}], "]"}], ",", "sqrtg", ",", 
             RowBox[{"-", "1"}]}], "]"}], "/", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"strong", "[", 
                   RowBox[{"[", 
                    RowBox[{"j", ",", "1", ",", "1"}], "]"}], "]"}]}], ")"}], 
                "2"], "-", 
               RowBox[{"4", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox[
                   RowBox[{"strong", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "1", ",", "1"}], "]"}], "]"}], "2"]}], 
                 ")"}], " ", 
                RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " "}], 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"3", "/", "2"}]], " ", 
             SqrtBox[
              RowBox[{"2", "-", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"strong", "[", 
                  RowBox[{"[", 
                   RowBox[{"j", ",", "1", ",", "1"}], "]"}], "]"}], 
                 "2"]}]}]]}]]}], "-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "10", ",", 
         RowBox[{
          RowBox[{"Length", "[", "strong", "]"}], "-", "1"}]}], "}"}]}], 
      "]"}], ",", 
     RowBox[{"PlotRange", "->", "All"}], ",", 
     RowBox[{"AxesLabel", "->", 
      RowBox[{"{", 
       RowBox[{"\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[\"\[Mu]\", \
TraditionalForm], \"errors\" -> {}, \"input\" -> \"\\\\mu\", \"state\" -> \
\"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\"", 
        ",", "\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
RowBox[{
FractionBox[
SubsuperscriptBox[
StyleBox[\"T\", \"TI\"], 
StyleBox[\"H\", \"TI\"], 
RowBox[{
RowBox[{\"(\", \"2\", \")\"}], \",\", 
StyleBox[\"n\", \"TI\"]}]], 
SubsuperscriptBox[
StyleBox[\"T\", \"TI\"], 
StyleBox[\"H\", \"TI\"], 
RowBox[{
RowBox[{\"(\", \"2\", \")\"}], \",\", 
StyleBox[\"a\", \"TI\"]}]]], \"-\", \"1\"}], TraditionalForm], \"errors\" -> \
{}, \"input\" -> \"\\\\frac{T_H^{(2),n}}{T_H^{(2),a}}-1\", \"state\" -> \
\"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\""}], "}"}]}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.968405110645728*^9, 3.9684051123082*^9}, {
   3.968405829734462*^9, 3.968405845844042*^9}, {3.9684059317891903`*^9, 
   3.968405984733107*^9}, {3.972021537360979*^9, 3.9720215395847178`*^9}, 
   3.973161599035363*^9, {3.973161687154537*^9, 3.973161707380431*^9}, {
   3.9731618102608967`*^9, 3.973161841975575*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"d1b8813b-6f0c-47d3-bbc4-e463818e74a9"],

Cell[BoxData[
 GraphicsBox[{{}, 
   InterpretationBox[{
     TagBox[
      TagBox[
       {RGBColor[0.24, 0.6, 0.8], PointSize[0.012833333333333334`], 
        AbsoluteThickness[2], 
        PointBox[{{0.707107, 0.05882110000090446}, {0.760406, 
         0.022472763252755046`}, {0.809017, 0.02222005389346582}, {0.85264, 
         0.03310341266111094}, {0.891007, 0.04507374530614716}, {0.92388, 
         0.055351949866454975`}, {0.951057, 0.06180039671820503}, {0.97237, 
         0.05402965004572535}, {0.987688, -0.0028528180816234094`}}]},
       Annotation[#, "Charting`Private`Tag#1"]& ],
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{
           Annotation[{
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]], 
             
             Point[{{0.707107, 0.05882110000090446}, {0.760406, 
              0.022472763252755046`}, {0.809017, 0.02222005389346582}, {
              0.85264, 0.03310341266111094}, {0.891007, 
              0.04507374530614716}, {0.92388, 0.055351949866454975`}, {
              0.951057, 0.06180039671820503}, {0.97237, 
              0.05402965004572535}, {0.987688, -0.0028528180816234094`}}]}, 
            "Charting`Private`Tag#1"]}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{0.7012615625000019, 
             0.987688}, {-0.0028528180816234094`, 0.06180039671820503}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0.7012615625000019, 0}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               PointSize[0.012833333333333334`], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.7012615625000019, 
            0.987688}, {-0.0028528180816234094`, 0.06180039671820503}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0.7012615625000019, 0}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              PointSize[0.012833333333333334`], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ListPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{
       Annotation[{
         Directive[
          PointSize[0.012833333333333334`], 
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]], 
         Point[{{0.707107, 0.05882110000090446}, {0.760406, 
          0.022472763252755046`}, {0.809017, 0.02222005389346582}, {0.85264, 
          0.03310341266111094}, {0.891007, 0.04507374530614716}, {0.92388, 
          0.055351949866454975`}, {0.951057, 0.06180039671820503}, {0.97237, 
          0.05402965004572535}, {0.987688, -0.0028528180816234094`}}]}, 
        "Charting`Private`Tag#1"]}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{0.7012615625000019, 
         0.987688}, {-0.0028528180816234094`, 0.06180039671820503}}, 
        "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {0.7012615625000019, 0}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           PointSize[0.012833333333333334`], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        ListPlot, "GroupHighlight" -> False|>|>, 
     "DynamicHighlight"]], {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox[
     "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> FormBox[\\\"\[Mu]\\\", \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"\\\\\\\\mu\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)\"", 
      HoldForm], TraditionalForm], 
    FormBox[
     TagBox[
     "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[RowBox[{FractionBox[SubsuperscriptBox[StyleBox[\\\"T\\\", \
\\\"TI\\\"], StyleBox[\\\"H\\\", \\\"TI\\\"], RowBox[{RowBox[{\\\"(\\\", \
\\\"2\\\", \\\")\\\"}], \\\",\\\", StyleBox[\\\"n\\\", \\\"TI\\\"]}]], \
SubsuperscriptBox[StyleBox[\\\"T\\\", \\\"TI\\\"], StyleBox[\\\"H\\\", \\\"TI\
\\\"], RowBox[{RowBox[{\\\"(\\\", \\\"2\\\", \\\")\\\"}], \\\",\\\", \
StyleBox[\\\"a\\\", \\\"TI\\\"]}]]], \\\"-\\\", \\\"1\\\"}], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \
\\\"\\\\\\\\frac{T_H^{(2),n}}{T_H^{(2),a}}-1\\\", \\\"state\\\" -> \
\\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)\"", HoldForm], 
     TraditionalForm]},
  AxesOrigin->{0.7012615625000019, 0},
  DefaultBaseStyle->{"PlotGraphics", "Graphics"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.24, 0.6, 0.8], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.95, 0.627, 0.1425], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.455, 0.7, 0.21], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.578, 0.51, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.4, 0.64, 1.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1., 0.75, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.8, 0.4, 0.76], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.637, 0.65, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> Automatic, 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "IncludeHighlighting" -> "CurrentPoint", "HighlightStyle" -> Automatic, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotInteractivity:>True,
  PlotRange->{{0.7012615625000019, 0.987688}, {-0.0028528180816234094`, 
   0.06180039671820503}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.9684058399145107`*^9, 3.968405846193181*^9}, {
   3.968405932388809*^9, 3.9684059853177347`*^9}, 3.968406810619885*^9, 
   3.968467483941581*^9, 3.9720215408106413`*^9, 3.9720281421552362`*^9, 
   3.973161764221733*^9, 3.973161842556779*^9, 3.97357271960708*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"e843cd67-6e03-4eb7-bbac-34162edfe8d5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fitting the third subleading term", "Section",
 CellChangeTimes->{{3.968405124507213*^9, 
  3.968405130879909*^9}},ExpressionUUID->"9f615e41-ed7f-48d3-ba2a-\
17a19363d38f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"strong", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "1", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"Fit", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"strong", "[", 
               RowBox[{"[", 
                RowBox[{"j", ",", 
                 RowBox[{"43", ";;"}], ",", 
                 RowBox[{"2", ";;"}]}], "]"}], "]"}], "-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", 
                   RowBox[{
                    RowBox[{
                    FractionBox[
                    SqrtBox[
                    RowBox[{"1", "-", 
                    SuperscriptBox[
                    RowBox[{"strong", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "1", ",", "1"}], "]"}], "]"}], "2"]}]], 
                    
                    SqrtBox[
                    RowBox[{"2", "\[Pi]"}]]], "#"}], "+", 
                    FractionBox[
                    RowBox[{"1", "+", 
                    RowBox[{"strong", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "1", ",", "1"}], "]"}], "]"}]}], 
                    RowBox[{"2", "\[Pi]"}]], "+", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"strong", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "1", ",", "1"}], "]"}], "]"}]}], ")"}], 
                    "2"], "-", 
                    RowBox[{"4", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox[
                    RowBox[{"strong", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "1", ",", "1"}], "]"}], "]"}], "2"]}], 
                    ")"}], " ", 
                    RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " "}], 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Pi]", 
                    RowBox[{"3", "/", "2"}]], " ", 
                    SqrtBox[
                    RowBox[{"2", "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"strong", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "1", ",", "1"}], "]"}], "]"}], 
                    "2"]}]}]], "#"}]]}]}], "}"}], "&"}], "/@", 
                RowBox[{"strong", "[", 
                 RowBox[{"[", 
                  RowBox[{"j", ",", 
                   RowBox[{"43", ";;"}], ",", "2"}], "]"}], "]"}]}], ")"}]}], 
             ",", 
             RowBox[{"Table", "[", 
              RowBox[{
               SuperscriptBox["sqrtg", 
                RowBox[{"2", "-", "i"}]], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "4", ",", "7"}], "}"}]}], "]"}], ",", 
             "sqrtg"}], "]"}], ",", "sqrtg", ",", 
           RowBox[{"-", "2"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"Length", "[", "strong", "]"}]}], "}"}]}], "]"}], 
     RowBox[{"(*", 
      RowBox[{",", 
       RowBox[{"PlotRange", "->", "All"}]}], "*)"}], ",", 
     RowBox[{"AxesLabel", "->", 
      RowBox[{"{", 
       RowBox[{
        TemplateBox[<|
         "boxes" -> FormBox["\[Mu]", TraditionalForm], "errors" -> {}, 
          "input" -> "\\mu", "state" -> "Boxes"|>,
         "TeXAssistantTemplate"], 
        ",", "\"\<\!\(\*TemplateBox[<|\"boxes\" -> FormBox[
SubsuperscriptBox[
StyleBox[\"T\", \"TI\"], 
StyleBox[\"H\", \"TI\"], 
RowBox[{\"(\", \"3\", \")\"}]], TraditionalForm], \"errors\" -> {}, \"input\" \
-> \"T_H^{(3)}\", \"state\" -> \"Boxes\"|>,\"TeXAssistantTemplate\"]\)\>\""}],
        "}"}]}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Mu]"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Mu]"}], ")"}], "2"]}], 
      RowBox[{"128", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Mu]", " "}]], ",", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", "Red"}], "}"}]}], ",", 
     RowBox[{"PlotRange", "->", "All"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.96840514601609*^9, 3.968405164893497*^9}, {
   3.968405519749728*^9, 3.9684055288765383`*^9}, {3.968405601943513*^9, 
   3.968405603406193*^9}, {3.968408120657125*^9, 3.968408183343122*^9}, {
   3.968408233329077*^9, 3.9684082707131844`*^9}, 3.968467498709195*^9, {
   3.9720215497803593`*^9, 3.972021552732189*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"e2f817c0-c339-48ad-b82c-cb833b05f653"],

Cell[BoxData[
 GraphicsBox[{{{}, 
    InterpretationBox[{
      TagBox[
       TagBox[
        {RGBColor[0.24, 0.6, 0.8], PointSize[0.012833333333333334`], 
         AbsoluteThickness[2], PointBox[CompressedData["
1:eJwBQQG+/iFib1JlAgAAABMAAAACAAAAXK0Tl+MVtD/6UF8ZbkeOP2HB/YAH
BsQ/S35SObAfw7+MFTWYhuHNP+0KbCQpiby/Mh06Pe/G0z94ibODzBN7P/4M
b9bgfdg/meFhGag0sT+uga0SLA7dPxfzeDlV0KY/oiqm0k+44D+t50ptoSw8
Px6KAn0iz+I/V+32wB13kr/Eew4sR8jkP2OPo8uwqo2/u7n4256g5j/aqYbd
I9V6v2PUtfY+Veg/L+8j0PbVPL+ZDp2ed+PpP99MEwCKIm4/t11ortNI6z+k
DoVfTCuBP+85sBwhg+w/IYQmI49TkT8cti3KbJDtP3YcAm0EN6E/TDj0Fg9v
7j/TlqZzR0CyP5KRs7CnHe8/DSzGcku7xT9N2lTdI5vvP9ai+UE4Gd4/InL6
er7m7z+ZcNtfnh79P1mPlrU=
          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ],
       {"WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>}], 
      StyleBox[
       DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{
            Annotation[{
              Directive[
               PointSize[0.012833333333333334`], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]], 
              Point[CompressedData["
1:eJwBQQG+/iFib1JlAgAAABMAAAACAAAAXK0Tl+MVtD/6UF8ZbkeOP2HB/YAH
BsQ/S35SObAfw7+MFTWYhuHNP+0KbCQpiby/Mh06Pe/G0z94ibODzBN7P/4M
b9bgfdg/meFhGag0sT+uga0SLA7dPxfzeDlV0KY/oiqm0k+44D+t50ptoSw8
Px6KAn0iz+I/V+32wB13kr/Eew4sR8jkP2OPo8uwqo2/u7n4256g5j/aqYbd
I9V6v2PUtfY+Veg/L+8j0PbVPL+ZDp2ed+PpP99MEwCKIm4/t11ortNI6z+k
DoVfTCuBP+85sBwhg+w/IYQmI49TkT8cti3KbJDtP3YcAm0EN6E/TDj0Fg9v
7j/TlqZzR0CyP5KRs7CnHe8/DSzGcku7xT9N2lTdI5vvP9ai+UE4Gd4/InL6
er7m7z+ZcNtfnh79P1mPlrU=
               "]]}, "Charting`Private`Tag#1"]}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, 
             "PlotRange" -> {{0, 0.996917}, {-0.1494045524495838, 
               0.19996188751169064`}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                PointSize[0.012833333333333334`], 
                RGBColor[0.24, 0.6, 0.8], 
                AbsoluteThickness[2]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> ListPlot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{0, 0.996917}, {-0.1494045524495838, 
              0.19996188751169064`}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               PointSize[0.012833333333333334`], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ListPlot, "GroupHighlight" -> False|>|>],
        ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}],
       Selectable->False]},
     Annotation[{{
        Annotation[{
          Directive[
           PointSize[0.012833333333333334`], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]], 
          Point[CompressedData["
1:eJwBQQG+/iFib1JlAgAAABMAAAACAAAAXK0Tl+MVtD/6UF8ZbkeOP2HB/YAH
BsQ/S35SObAfw7+MFTWYhuHNP+0KbCQpiby/Mh06Pe/G0z94ibODzBN7P/4M
b9bgfdg/meFhGag0sT+uga0SLA7dPxfzeDlV0KY/oiqm0k+44D+t50ptoSw8
Px6KAn0iz+I/V+32wB13kr/Eew4sR8jkP2OPo8uwqo2/u7n4256g5j/aqYbd
I9V6v2PUtfY+Veg/L+8j0PbVPL+ZDp2ed+PpP99MEwCKIm4/t11ortNI6z+k
DoVfTCuBP+85sBwhg+w/IYQmI49TkT8cti3KbJDtP3YcAm0EN6E/TDj0Fg9v
7j/TlqZzR0CyP5KRs7CnHe8/DSzGcku7xT9N2lTdI5vvP9ai+UE4Gd4/InL6
er7m7z+ZcNtfnh79P1mPlrU=
           "]]}, "Charting`Private`Tag#1"]}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"IndicatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, 
         "PlotRange" -> {{0, 0.996917}, {-0.1494045524495838, 
           0.19996188751169064`}}, 
         "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
         "DefaultStyle" -> {
           Directive[
            PointSize[0.012833333333333334`], 
            RGBColor[0.24, 0.6, 0.8], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         ListPlot, "GroupHighlight" -> False|>|>, 
      "DynamicHighlight"]], {{}, {}}}, 
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], AbsoluteThickness[2], Opacity[1.], 
          Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVz2c8FY7bgHFZaZFSZklGlKRBEd0hUaisSkpklFVEWWVFZB6czjFO5rH3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           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               Dashing[{Small, Small}], 
               RGBColor[1, 0, 0]], 
              Line[CompressedData["
1:eJwVz2c8FY7bgHFZaZFSZklGlKRBEd0hUaisSkpklFVEWWVFZB6czjFO5rH3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               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               Dashing[{Small, Small}], 
               RGBColor[1, 0, 0]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              Dashing[{Small, Small}], 
              RGBColor[1, 0, 0]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           Dashing[{Small, Small}], 
           RGBColor[1, 0, 0]], 
          Line[CompressedData["
1:eJwVz2c8FY7bgHFZaZFSZklGlKRBEd0hUaisSkpklFVEWWVFZB6czjFO5rH3
sTNuZM8UWRlZRTiUUfHj+T8vrs/39SX04ImOOSMDA8Ov//X/XjX/0VU9rX/B
kUhsJjxar2ZW4bMb4T0Dge3XGMj/DlafjoukFPBegp3nrzqr/8dePSEg4uUk
dg3EO1Tv+mcwV2u099Le8epB3bzx30uMmygSdCB5U9AAyG9lYiM+/sH1q6Zk
EzEjCBgSWrbLXcIZn+46E5IJ8M2OX7hVsYi3zFYrw3nN4PfR8xWsO+lYp8JX
8oFiAd8136RzxvxEaWHFvCVBS3B3ntzQHPiBFEbjdNEka4ifoMZkRk0h25h3
4k2xx7D47lWZSNkEvh/91P5Bzw428xJGAg6Po90Ns6t3SfYgzJxbxNrwDcWq
lxuWep+CoRLT9X/kURw64acSzOsIetsynxoJjiAxjqda1PAZOC0MJa5qDuFV
jgyFKspz8HpxaPVBziAyeJwvuznsBF0qI8325weweL5Nhi7oAq1t+0wj5/rQ
xsiI5mfiCqXC5XIB2IuHO+hSh5LcoKDwsOVi1hfsU/TKLJ14AX4Hv+6Ro/Vg
SPYecW0xd7ifwCNu3taNqgeo1OmHHqCs+6H/95/P6N4QvbtGzxNsHgnsb5D5
jAbu49eClz2BfAdhl9cnPCMrGWxA8oJ867JOhf4u5Jh3bBU96w2M8uELGwpd
OJNcue1Xrzck5pQaH8v8iPH7rr8O4PWBaBXupGLVTnRrJ9fdfO8DHIUxqrb6
HXjTd5RR2NAXxq/arqg6tOPOZXuPcsprGK91cE/tbsXvWe8r/RT9QNNR5qPY
/lasNWNa1x32AxNWj7AskxZ07iY6zwq+gfJ8e8fmvc2oGzRUXFr9Bgg3Hoax
uzSh1CWxZR+TAJDbOxaTP9mIEwUl9geSAmH2zxUhjs8NiNYMedMqQaA3qsI0
qdOA0cJX5osmgsCCvU5Eq68etSMGrK6JhYBU5m3Sk191KKkhnM7XGAKu+YTO
N6/rkI3J5vvUw1AgHmFOWTpYh/fLNvJRjwCR65eUKg0/oOY+4S7RZAIsmYWT
UzdrUd5ebSFwmQBe/Dwt/1JqcZ8EQeo2KQxYtrGVHdqsQUbfQq2qqTAwfiEl
EptbgwujfTYiZ8PBvPXEuf4HNdgaKZS50BsORu5JLOsfq9GLreDIG14iTP5s
NTgZhnhULcyfZkeEHXLGi5y7ED/5PpkebCSC2L9flpeDq1CESTJT6vlbEBkb
4OqLqsSG/6hS3Z9IED5BPRwwXI5PFF6F/idBBq72L/kDTuXI42ayIOZFBnFt
bWsRrnK0/HOA5nIiEm75fW84rP8ed/4myQgGRcGlluL1lOVSLDr5jKQ+HgXp
9zzvhSSVopGd7qq9fDQE9W5lJuuWYu4cR1ndj2iY/067VVZWgjo//BWsVClg
73/OXJZSjGtiD99FUCjAULbJwmVQjFRz1Y2K3xQI7dr1xpe7GJfHtlRzJL6D
ZNYdr2cjizByyFWlaCMWXE0c2i2yClFJwIA6rB8HcUyeq66OhThz5ywLW3Yc
xJYNhdcqFuLBWRfT7OPx8DVRWKP+cwE+sZQVZfgaD2b8tUuxOwuwzj+5h7g1
Afbm2hdqD9GQJ43rtcTpBKip+T78O4eG1VO/pnQCEqDSKjpsRo+Ge8xy05LP
JcLTPv7Psxn5aPHqoIG8WSIcL9eVN/POx/LE4G2doYkQfa6AFnUnH82+WVv9
mUoEJd3dmkd35WORkbikxtskWHK20L/rmoe3DRJyFxapQLWzr88dy0H6oN72
RL5kOKrYvqianoOvjdjMdVWSoUm/1LHELgcLTJ/wFROTYSRwio+XMQfZHyv6
up1NgTGxxeWbUtlY791/h/VlKvivbJcTTc/EuyzBRSXJqVC24Vvz2C0Tf/ld
3G3ZkQqGnI7Setcy8VBwan2rYBoQi7Jsp5Yz8AX5mXRYbRrEVqn6f9HIwFNZ
nKwCbBmgduLijfDd6dgsVW/cLp0B8uIUjes/09A437nc3SADZoQGWTwa0jC4
eMTuW0YGFJ6K8pJyT8Mf1dmDKVqZEDqg2076lYqxPVfyT0ZkQatH/pa1uRSU
uf3fjvHyLJA2CNVi6UzBtoE8C+JEFhgHir+0yEvBvyPcAqsy2fDySf3AEccU
1JuZfF3Rlw06di/8PDeTccem1121g7mgMepdZCeSjJGWt4wkL+fCCzuLuI/b
k1GkW9KY83Eu3Piz/5r9IhUvpPeaDlbmwn7zFnF7pGJZOqmoRCoPPq8bC2sb
UXFOd7ZCoyMPnslcXP2UkoRntvUqXhjLA4H9uqM9hCR0raqpkl7Jg+9T0wo7
3ZJwqwS5et/BfBAR+u25+0YSCm0o1Y3Y5sO/wk55s/VE1E8jtzrsosGoaNiL
jHuJSLnnrWkhRANXW55I0tVEHNtj235bhgb2tW2QdTYRn7xU7lS8R4OE8o19
OnsS8Y3O3Ket2TSor58OdGlOwMp15YEYzQK4eWqEoe1CAopqz//4EFgIL4vW
eH2U45HPQ03+YUIh3FninfM6FY+7s+MDt5cUAuNZ77n4w/H4j01XSnusEEbQ
tf8iUzx+rC5xGD5XBA2JCmP/AuPQVdpr489kEXjbOIVIJcZiBwcXl9TFEqhS
LtNiWaXgB0Vb8y79ErgUcd/p9xAFS60bih2tS2CiVd+Zo56CSY3OBuWkEkjN
kd3aGUFBZ4+hWPW5EpjZ+DhndJqCh+kpEqbRpeBKKmK/6xqDTh1yELlUBpSn
QwWzItHILlU02cz2HmwIcjzce6KRGiwdtCbwHiZKmuSNNqOwS/NIv5HqeyCE
cecrDUThsVYuB1HSe9CIL9S8GRaFI430FNrZctDZkcTmyRyFajXJ7O2uFSAh
qTKu9h8Zhw8JFW2EVEAEhXsPeY6Mjp4UQ+mkCjhGc2FZHyJjAkSkRbRWwPaQ
Z96sSMa1Sk/lOwKVoO2ybY7Hm4y57w2ff6+shPvzJp927SQjdyHn8JYtCOqt
r28ISZHwbtCa3sR+BB19/p8VgiRMNJtsbZBE6MyL1rPhJKHkvrKywNsIC368
8yzLb1H5ufHbfXkIehccmgQr36Is5VYK8UQ1WN5Xm2+98RZNjFLupQ1Xg86D
etNtvkT0ucofFTVdDdJkP8EvzkRMkSV0ByxVg1t3ujzNhoiz7K4atttrYPsx
PZ5IPSI+Ry25U7I1cN0/U5lblIhBh5a5KoJrQDO7rq2lKQKLx1TaOhVqwfrp
Za0bfBH4Rd1rMVitFi5GaNix7I7AlZyq/Zo6tWBhm6fVwBKBZ93kTJoe1sLC
muyk1WI4lu49sVIdXgviZb9vKDaHY9klvkO0H7Ww59vA5rJrOFakLDgQiR/g
VtmDbNmpMKy1esdvMFsHn7gdDtr1EbBg2traaKUOXG9tmd/TRUDqI/lyU4Z6
oNDOelQ0E9DXovfOY656aLSbQuFyAqo/4Ix+pVAPjCvXcpViCdhp4MuTE1QP
dqVvxQvMCfhV3XYf0/EGCHKgsxv9CsVlMUWObNtGYLxuWRRnEoIXxpQbA5wb
4VmsjWitXgi+fqfu8ehVI/zN3D9GVwvB/Vx6dOGoRlg2DGK0lQpB2S3WndF1
jfB2+pXU7FowOg9GhvrzN4Gc2yPGxchgXA9d4jBrbgKuk7Wv8gaCkPFv5m5+
0RYoWT8qd8Y1EPnblX/DiRZoOhnc8cQuEM8k9PeYybXAsXopJ5pFIJpf2RqT
o9UCb2wlvmnqBmJT1ANR5ect8Dco4nSPZCCGyvPKWza2QJ6EZ6/ktwAUePHa
tMSyFWreV+bXXgtA2U3jYt2cNthJXmllUHiDbT5nOhqOdsLOtiPVV+75oSDh
59/0+Y8QwSkfbRvriz9XR4Z7pD/Bavq5I4unfJA6U97CHvIZZi+51x3v9Ub2
A6n0iYlueOSy99OLVC8MsiyyiBf5AqrWqeOY6okrFzMnHnn0wol6b51rNz3Q
8VRd4f4PfUB1WXtTkvwSR3LqAruEBuCnzw0OypIbrll1x0i4DoJWDGFyytIV
jylt3bAo/wqDLTJmk7tdUC1R6GE+9zCIkh4LBOY5odOB+4e/3R2BCJI2l6TL
c5Sc1d/RqzUK6frUgvM3n+FejgW2un+jwN3Bxxou7ojMGJMrTPkGf8VilF7x
OaD1mfL+bRpjcDiSdqiY4SlmXnkQX7UyBqf/xq3mLdvh8k++3VOkcSCFMyhI
Mtthka4aE/HSBLD5+m1d2P4YPdR94wqnJmDYz+2u7nkbFBq62pfkOwlKx52b
M9ytUP6sD5H31BTsf8pD6kt+hHcPdv7d8nkKjllNLWQvWeByS/CYndd3UHc+
31MoZo6RzEaOOiI/IL3CaY7w0hT3DhclMtb9gC9d/dH930yQ5aWXnpz9NPyg
fr9/WtwYGdKNcsf2zMBSp2M/w6F7+DQ6N3hP7QxsNh7bUkwzwMpj/mycj3/C
k65j5qWGN5Hz6lNJb/ZZkMniZf2irItfj3/87FIxC+cCLp4M+HId82JBZMJo
DmTezX1XiruC93JlOQ9szMH17VY7KgJV0NM3wetrxjy0Zy0ZWtDlMPvHgRh2
TTrMLh+oWjE4hv7vfI2Hr9HB62Elt//sUTTTmRPN0abD5Dms4/U4igIVFXla
t+jg3WG69wJVAgNCDRuCHtCBcDHhbsD8EXwkG7W43YUOSU7sNtKvRPCwD5f6
1hQ6cGa+ZdQx4MeNcy929abRIWPL/GUfdz7snxv/lJJJhwPUV4PFSbxIuFVw
73I+HfJme2YE5rlx86iOg28FHVjH9G7PenPh167QWKbPdKifdVGTNNiBpa9X
TT/30OH4TLlJZNI2JJ6/L5HURwdn1eYm5vmtqJEsVag8TAePhuhHw97M+N65
vdlrmg7Lz+IqxQ3WqkjHZUK1Z+kgcPl4LPP8apX9GEVPiE6HtH1MDaPeS1Xi
mjYj1Ut0eMCv7nva4GcV85ZuKmGVDr0Nu1jnvCeqRovOWxn/+9+vvI+flsFg
VYVV0gnp/+jQOiaf5m3QWkUW3LG8uUkHnx4BQyp1pvL/ALL84Sw=
           "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
        "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           Dashing[{Small, Small}], 
           RGBColor[1, 0, 0]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox["\[Mu]", HoldForm], TraditionalForm], 
    FormBox[
     TagBox[
     "\"\\!\\(\\*TemplateBox[<|\\\"boxes\\\" -> \
FormBox[SubsuperscriptBox[StyleBox[\\\"T\\\", \\\"TI\\\"], \
StyleBox[\\\"H\\\", \\\"TI\\\"], RowBox[{\\\"(\\\", \\\"3\\\", \\\")\\\"}]], \
TraditionalForm], \\\"errors\\\" -> {}, \\\"input\\\" -> \\\"T_H^{(3)}\\\", \
\\\"state\\\" -> \\\"Boxes\\\"|>,\\\"TeXAssistantTemplate\\\"]\\)\"", 
      HoldForm], TraditionalForm]},
  AxesOrigin->{0, 0},
  DefaultBaseStyle->{"PlotGraphics", "Graphics"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{776.25, Automatic},
  Method->{
   "AxisPadding" -> Scaled[0.02], "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "DefaultPlotStyle" -> {
      Directive[
       RGBColor[0.24, 0.6, 0.8], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.95, 0.627, 0.1425], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.455, 0.7, 0.21], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.922526, 0.385626, 0.209179], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.578, 0.51, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.772079, 0.431554, 0.102387], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.4, 0.64, 1.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[1., 0.75, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.8, 0.4, 0.76], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.637, 0.65, 0.], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.915, 0.3325, 0.2125], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
       AbsoluteThickness[2]], 
      Directive[
       RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965], 
       AbsoluteThickness[2]]}, "DomainPadding" -> Scaled[0.02], 
    "PointSizeFunction" -> "SmallPointSize", "RangePadding" -> Scaled[0.05], 
    "OptimizePlotMarkers" -> True, "IncludeHighlighting" -> Automatic, 
    "HighlightStyle" -> Automatic, "OptimizePlotMarkers" -> True, 
    "IncludeHighlighting" -> "CurrentPoint", "HighlightStyle" -> Automatic, 
    "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotInteractivity:>True,
  PlotRange->{{0, 0.996917}, {-0.1494045524495838, 0.19996188751169064`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.9684051661214037`*^9, {3.968405522413289*^9, 3.968405529507626*^9}, 
   3.968405603997151*^9, 3.968405921713376*^9, 3.968406819312284*^9, 
   3.968408131776804*^9, {3.968408162199155*^9, 3.968408183704749*^9}, {
   3.96840823648363*^9, 3.968408272849032*^9}, {3.968467488173483*^9, 
   3.968467499516903*^9}, 3.972021553945384*^9, 3.973572720765452*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"d481845b-763e-440f-8259-3eeaf10984e1"]
}, Open  ]],

Cell["\<\
We need better data to fit this with precision, especially at strong twist.\
\>", "Text",
 CellChangeTimes->{{3.968405489971395*^9, 
  3.9684055131402903`*^9}},ExpressionUUID->"2fee0ae1-b1ee-4ee5-b576-\
63eae3c3e9e1"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1290, 1022.25},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"14.3 for Linux x86 (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"c3088f48-3275-4805-a959-1b685124c039"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 844, 14, 49, "Input",ExpressionUUID->"c5ffb584-f065-422f-9878-36683b9e6015"],
Cell[1405, 36, 7209, 190, 199, "Text",ExpressionUUID->"2ca5439a-ae88-4e63-bd58-fddaf0651e55"],
Cell[8617, 228, 268, 6, 33, "Text",ExpressionUUID->"2c8ce4e0-45f1-4c9b-89a8-cd00e6020bc5"],
Cell[CellGroupData[{
Cell[8910, 238, 158, 3, 67, "Chapter",ExpressionUUID->"d2e22114-2bb6-4915-a678-cffee00e99b2"],
Cell[CellGroupData[{
Cell[9093, 245, 3594, 86, 75, "Input",ExpressionUUID->"b6c536e3-d321-4140-aa38-fc519fc24edb"],
Cell[12690, 333, 20439, 353, 292, "Output",ExpressionUUID->"c1cda397-e2cc-44da-9d10-fae4fafbef4a"]
}, Open  ]],
Cell[33144, 689, 241, 6, 33, "Text",ExpressionUUID->"ca2ffa97-8a2b-430f-8c82-592c6bb016de"],
Cell[CellGroupData[{
Cell[33410, 699, 3833, 104, 127, "Input",ExpressionUUID->"10523662-a472-478f-a08f-86eb341bcd8e"],
Cell[37246, 805, 24858, 508, 243, "Output",ExpressionUUID->"0ded23f9-7059-4987-8860-abcbd750ce06"]
}, Open  ]],
Cell[62119, 1316, 495, 12, 33, "Text",ExpressionUUID->"e162b78b-9fbd-4f3e-96a1-1133d6ffbb74"],
Cell[CellGroupData[{
Cell[62639, 1332, 1017, 26, 30, "Input",ExpressionUUID->"f86d2e82-3b3d-4808-ab0d-c881e80697c8"],
Cell[63659, 1360, 984, 20, 33, "Output",ExpressionUUID->"0543f8fb-1a2e-4e0a-9c2e-9e0da5de9f8d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[64692, 1386, 187, 3, 67, "Chapter",ExpressionUUID->"9352d439-7f7c-4cac-b26e-63942c097486"],
Cell[CellGroupData[{
Cell[64904, 1393, 5373, 149, 155, "Input",ExpressionUUID->"2cadea89-61e9-4356-b64f-d492bef1648a"],
Cell[70280, 1544, 38981, 657, 408, "Output",ExpressionUUID->"4309c785-88f4-41fc-b674-14c446b5899e"]
}, Open  ]],
Cell[109276, 2204, 2737, 68, 111, "Text",ExpressionUUID->"6d753c01-bc0e-4765-a4a1-6fd65bec682b"],
Cell[CellGroupData[{
Cell[112038, 2276, 16275, 439, 673, "Input",ExpressionUUID->"4e333299-afd8-4802-a9c7-abc5d76735ee"],
Cell[128316, 2717, 674395, 14156, 1228, "Output",ExpressionUUID->"3f79907e-6ebb-4c54-b77c-be1b8a254792"]
}, Open  ]],
Cell[CellGroupData[{
Cell[802748, 16878, 177, 3, 65, "Section",ExpressionUUID->"894c20cf-8ed0-4243-8896-ad94dd73bb64"],
Cell[802928, 16883, 2638, 72, 73, "Input",ExpressionUUID->"217c500e-8bce-4932-9953-7d9b513a6f44"],
Cell[805569, 16957, 342, 8, 55, "Text",ExpressionUUID->"a96b6fc1-dc23-4c37-900c-a5b99780a93f"],
Cell[805914, 16967, 943, 26, 50, "Input",ExpressionUUID->"46c7585d-6900-48e5-9528-bfb5dd18e175"]
}, Open  ]],
Cell[CellGroupData[{
Cell[806894, 16998, 187, 3, 65, "Section",ExpressionUUID->"3ef0f5d5-1525-453a-a365-899af552991b"],
Cell[CellGroupData[{
Cell[807106, 17005, 5379, 103, 92, "Input",ExpressionUUID->"aa5f2cc8-2070-4f87-8339-70f12935f53b"],
Cell[812488, 17110, 27111, 544, 256, "Output",ExpressionUUID->"5e498e53-4263-40db-b1ed-30f7d52a848f"]
}, Open  ]],
Cell[839614, 17657, 433, 9, 55, "Text",ExpressionUUID->"9ef8c35a-87cd-43e6-8fe0-92b392aa62c5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[840084, 17671, 182, 3, 65, "Section",ExpressionUUID->"85f71ee8-a94e-43d8-9ca6-426fa1595fef"],
Cell[840269, 17676, 296, 7, 33, "Text",ExpressionUUID->"3ee7ad1b-c044-4b5c-996f-b20f60ac182c"],
Cell[CellGroupData[{
Cell[840590, 17687, 3137, 82, 165, "Input",ExpressionUUID->"2ecd6d2d-5e25-4cff-ac84-0b4935d7d56e"],
Cell[843730, 17771, 20487, 438, 246, "Output",ExpressionUUID->"d82ad6df-7375-44a7-9cb7-d170d4387310"]
}, Open  ]],
Cell[864232, 18212, 519, 13, 33, "Text",ExpressionUUID->"4343c113-6ccd-43b8-93d0-8931c217ad9e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[864788, 18230, 230, 4, 65, "Section",ExpressionUUID->"ac6e2e4e-7239-46ab-9395-f8b6d07c349a"],
Cell[CellGroupData[{
Cell[865043, 18238, 4064, 107, 233, "Input",ExpressionUUID->"bffaed5b-a0d8-4e00-bc2c-940b35e05a8e"],
Cell[869110, 18347, 39967, 755, 413, "Output",ExpressionUUID->"ea10e443-7b6c-4e39-badb-12816cb018f9"]
}, Open  ]],
Cell[909092, 19105, 212, 4, 33, "Text",ExpressionUUID->"d09412f1-964e-416c-ac8d-971c713b12c9"],
Cell[909307, 19111, 269, 6, 33, "Text",ExpressionUUID->"431d52cc-9232-4c1c-9c4b-e5aee3e3cec2"],
Cell[909579, 19119, 326, 7, 33, "Text",ExpressionUUID->"3be43e05-d4c6-4307-9040-aba896c793c6"],
Cell[909908, 19128, 1919, 32, 29, "Input",ExpressionUUID->"99032306-e7ad-4c72-b216-07a734d6bf37"],
Cell[CellGroupData[{
Cell[911852, 19164, 4907, 127, 233, "Input",ExpressionUUID->"d1b8813b-6f0c-47d3-bbc4-e463818e74a9"],
Cell[916762, 19293, 10671, 240, 266, "Output",ExpressionUUID->"e843cd67-6e03-4eb7-bbac-34162edfe8d5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[927482, 19539, 178, 3, 65, "Section",ExpressionUUID->"9f615e41-ed7f-48d3-ba2a-17a19363d38f"],
Cell[CellGroupData[{
Cell[927685, 19546, 5214, 132, 311, "Input",ExpressionUUID->"e2f817c0-c339-48ad-b82c-cb833b05f653"],
Cell[932902, 19680, 30580, 598, 501, "Output",ExpressionUUID->"d481845b-763e-440f-8259-3eeaf10984e1"]
}, Open  ]],
Cell[963497, 20281, 227, 5, 33, "Text",ExpressionUUID->"2fee0ae1-b1ee-4ee5-b576-63eae3c3e9e1"]
}, Open  ]]
}, Open  ]]
}
]
*)


